Low Lying Zeros of Dedekind Zeta Functions

Let $K$ be a number field of degree $n_K$, and let $h(K)$ denote the smallest absolute value of the imaginary part of a non-trivial zero of its Dedekind zeta function $\zeta_K$. In 1979, Hoffstein proved the unconditional bound $h(K)\leq 0.87+o(1)$ as $n_K\to\infty$. In a 1990 survey, Odlyzko announced the stronger bound $h(K)\leq 0.54+o(1)$ without proof. No improvement on Hoffstein's bound has since appeared with a published proof. We construct a comparison kernel from a linear combination of three identities and show that Hoffstein's original parameters give $h(K)<0.825$ for sufficiently large $n_K$. We generalise Hoffstein's method via Stechkin's trick and prove $h(K)<0.58$ for all sufficiently large $n_K$, giving the best proved estimate to date. Moreover, $\zeta_K$ has at least $c n_K$ non-trivial zeros with imaginary part in $[0,0.58]$, counted with multiplicity, for some $c>0$ and $n_K$ large enough.

==> anc/LOW_LYING_ZEROS_OF_DEDEKIND_ZETA_FUNCTIONS_---_T.S._Trudgian___S._Zuniga-Alterman.html <==
<!DOCTYPE html>

<html lang="en">
<head><meta charset="utf-8"/>
<meta content="width=device-width, initial-scale=1.0" name="viewport"/>
<title>LOW LYING ZEROS OF DEDEKIND ZETA FUNCTIONS --- T.S. Trudgian &amp; S. Zuniga-Alterman</title><script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<style type="text/css">
    pre { line-height: 125%; }
td.linenos .normal { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
span.linenos { color: inherit; background-color: transparent; padding-left: 5px; padding-right: 5px; }
td.linenos .special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
span.linenos.special { color: #000000; background-color: #ffffc0; padding-left: 5px; padding-right: 5px; }
.highlight .hll { background-color: var(--jp-cell-editor-active-background) }
.highlight { background: var(--jp-cell-editor-background); color: var(--jp-mirror-editor-variable-color) }
.highlight .c { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment */
.highlight .err { color: var(--jp-mirror-editor-error-color) } /* Error */
.highlight .k { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword */
.highlight .o { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator */
.highlight .p { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation */
.highlight .ch { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Multiline */
.highlight .cp { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Preproc */
.highlight .cpf { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Single */
.highlight .cs { color: var(--jp-mirror-editor-comment-color); font-style: italic } /* Comment.Special */
.highlight .kc { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Pseudo */
.highlight .kr { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: var(--jp-mirror-editor-keyword-color); font-weight: bold } /* Keyword.Type */
.highlight .m { color: var(--jp-mirror-editor-number-color) } /* Literal.Number */
.highlight .s { color: var(--jp-mirror-editor-string-color) } /* Literal.String */
.highlight .ow { color: var(--jp-mirror-editor-operator-color); font-weight: bold } /* Operator.Word */
.highlight .pm { color: var(--jp-mirror-editor-punctuation-color) } /* Punctuation.Marker */
.highlight .w { color: var(--jp-mirror-editor-variable-color) } /* Text.Whitespace */
.highlight .mb { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Bin */
.highlight .mf { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Float */
.highlight .mh { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Hex */
.highlight .mi { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer */
.highlight .mo { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Oct */
.highlight .sa { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Affix */
.highlight .sb { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Backtick */
.highlight .sc { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Char */
.highlight .dl { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Delimiter */
.highlight .sd { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Doc */
.highlight .s2 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Double */
.highlight .se { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Escape */
.highlight .sh { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Heredoc */
.highlight .si { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Interpol */
.highlight .sx { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Other */
.highlight .sr { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Regex */
.highlight .s1 { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Single */
.highlight .ss { color: var(--jp-mirror-editor-string-color) } /* Literal.String.Symbol */
.highlight .il { color: var(--jp-mirror-editor-number-color) } /* Literal.Number.Integer.Long */
  </style>
<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
 * Mozilla scrollbar styling
 */

/* use standard opaque scrollbars for most nodes */
[data-jp-theme-scrollbars='true'] {
  scrollbar-color: rgb(var(--jp-scrollbar-thumb-color))
    var(--jp-scrollbar-background-color);
}

/* for code nodes, use a transparent style of scrollbar. These selectors
 * will match lower in the tree, and so will override the above */
[data-jp-theme-scrollbars='true'] .CodeMirror-hscrollbar,
[data-jp-theme-scrollbars='true'] .CodeMirror-vscrollbar {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
}

/* tiny scrollbar */

.jp-scrollbar-tiny {
  scrollbar-color: rgba(var(--jp-scrollbar-thumb-color), 0.5) transparent;
  scrollbar-width: thin;
}

/* tiny scrollbar */

.jp-scrollbar-tiny::-webkit-scrollbar,
.jp-scrollbar-tiny::-webkit-scrollbar-corner {
  background-color: transparent;
  height: 4px;
  width: 4px;
}

.jp-scrollbar-tiny::-webkit-scrollbar-thumb {
  background: rgba(var(--jp-scrollbar-thumb-color), 0.5);
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:horizontal {
  border-left: 0 solid transparent;
  border-right: 0 solid transparent;
}

.jp-scrollbar-tiny::-webkit-scrollbar-track:vertical {
  border-top: 0 solid transparent;
  border-bottom: 0 solid transparent;
}

/*
 * Lumino
 */

.lm-ScrollBar[data-orientation='horizontal'] {
  min-height: 16px;
  max-height: 16px;
  min-width: 45px;
  border-top: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] {
  min-width: 16px;
  max-width: 16px;
  min-height: 45px;
  border-left: 1px solid #a0a0a0;
}

.lm-ScrollBar-button {
  background-color: #f0f0f0;
  background-position: center center;
  min-height: 15px;
  max-height: 15px;
  min-width: 15px;
  max-width: 15px;
}

.lm-ScrollBar-button:hover {
  background-color: #dadada;
}

.lm-ScrollBar-button.lm-mod-active {
  background-color: #cdcdcd;
}

.lm-ScrollBar-track {
  background: #f0f0f0;
}

.lm-ScrollBar-thumb {
  background: #cdcdcd;
}

.lm-ScrollBar-thumb:hover {
  background: #bababa;
}

.lm-ScrollBar-thumb.lm-mod-active {
  background: #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal'] .lm-ScrollBar-thumb {
  height: 100%;
  min-width: 15px;
  border-left: 1px solid #a0a0a0;
  border-right: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='vertical'] .lm-ScrollBar-thumb {
  width: 100%;
  min-height: 15px;
  border-top: 1px solid #a0a0a0;
  border-bottom: 1px solid #a0a0a0;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-left);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='horizontal']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-right);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='decrement'] {
  background-image: var(--jp-icon-caret-up);
  background-size: 17px;
}

.lm-ScrollBar[data-orientation='vertical']
  .lm-ScrollBar-button[data-action='increment'] {
  background-image: var(--jp-icon-caret-down);
  background-size: 17px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-Widget {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
}

.lm-Widget.lm-mod-hidden {
  display: none !important;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.lm-AccordionPanel[data-orientation='horizontal'] > .lm-AccordionPanel-title {
  /* Title is rotated for horizontal accordion panel using CSS */
  display: block;
  transform-origin: top left;
  transform: rotate(-90deg) translate(-100%);
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  display: flex;
  flex-direction: column;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-CommandPalette-search {
  flex: 0 0 auto;
}

.lm-CommandPalette-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  min-height: 0;
  overflow: auto;
  list-style-type: none;
}

.lm-CommandPalette-header {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-CommandPalette-item {
  display: flex;
  flex-direction: row;
}

.lm-CommandPalette-itemIcon {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemContent {
  flex: 1 1 auto;
  overflow: hidden;
}

.lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemLabel {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.lm-close-icon {
  border: 1px solid transparent;
  background-color: transparent;
  position: absolute;
  z-index: 1;
  right: 3%;
  top: 0;
  bottom: 0;
  margin: auto;
  padding: 7px 0;
  display: none;
  vertical-align: middle;
  outline: 0;
  cursor: pointer;
}
.lm-close-icon:after {
  content: 'X';
  display: block;
  width: 15px;
  height: 15px;
  text-align: center;
  color: #000;
  font-weight: normal;
  font-size: 12px;
  cursor: pointer;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-DockPanel {
  z-index: 0;
}

.lm-DockPanel-widget {
  z-index: 0;
}

.lm-DockPanel-tabBar {
  z-index: 1;
}

.lm-DockPanel-handle {
  z-index: 2;
}

.lm-DockPanel-handle.lm-mod-hidden {
  display: none !important;
}

.lm-DockPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}

.lm-DockPanel-handle[data-orientation='horizontal'] {
  cursor: ew-resize;
}

.lm-DockPanel-handle[data-orientation='vertical'] {
  cursor: ns-resize;
}

.lm-DockPanel-handle[data-orientation='horizontal']:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}

.lm-DockPanel-handle[data-orientation='vertical']:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

.lm-DockPanel-overlay {
  z-index: 3;
  box-sizing: border-box;
  pointer-events: none;
}

.lm-DockPanel-overlay.lm-mod-hidden {
  display: none !important;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-Menu {
  z-index: 10000;
  position: absolute;
  white-space: nowrap;
  overflow-x: hidden;
  overflow-y: auto;
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-Menu-content {
  margin: 0;
  padding: 0;
  display: table;
  list-style-type: none;
}

.lm-Menu-item {
  display: table-row;
}

.lm-Menu-item.lm-mod-hidden,
.lm-Menu-item.lm-mod-collapsed {
  display: none !important;
}

.lm-Menu-itemIcon,
.lm-Menu-itemSubmenuIcon {
  display: table-cell;
  text-align: center;
}

.lm-Menu-itemLabel {
  display: table-cell;
  text-align: left;
}

.lm-Menu-itemShortcut {
  display: table-cell;
  text-align: right;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-MenuBar {
  outline: none;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-MenuBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex-direction: row;
  list-style-type: none;
}

.lm-MenuBar-item {
  box-sizing: border-box;
}

.lm-MenuBar-itemIcon,
.lm-MenuBar-itemLabel {
  display: inline-block;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-ScrollBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-ScrollBar[data-orientation='horizontal'] {
  flex-direction: row;
}

.lm-ScrollBar[data-orientation='vertical'] {
  flex-direction: column;
}

.lm-ScrollBar-button {
  box-sizing: border-box;
  flex: 0 0 auto;
}

.lm-ScrollBar-track {
  box-sizing: border-box;
  position: relative;
  overflow: hidden;
  flex: 1 1 auto;
}

.lm-ScrollBar-thumb {
  box-sizing: border-box;
  position: absolute;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-SplitPanel-child {
  z-index: 0;
}

.lm-SplitPanel-handle {
  z-index: 1;
}

.lm-SplitPanel-handle.lm-mod-hidden {
  display: none !important;
}

.lm-SplitPanel-handle:after {
  position: absolute;
  top: 0;
  left: 0;
  width: 100%;
  height: 100%;
  content: '';
}

.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle {
  cursor: ew-resize;
}

.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle {
  cursor: ns-resize;
}

.lm-SplitPanel[data-orientation='horizontal'] > .lm-SplitPanel-handle:after {
  left: 50%;
  min-width: 8px;
  transform: translateX(-50%);
}

.lm-SplitPanel[data-orientation='vertical'] > .lm-SplitPanel-handle:after {
  top: 50%;
  min-height: 8px;
  transform: translateY(-50%);
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-TabBar {
  display: flex;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.lm-TabBar[data-orientation='horizontal'] {
  flex-direction: row;
  align-items: flex-end;
}

.lm-TabBar[data-orientation='vertical'] {
  flex-direction: column;
  align-items: flex-end;
}

.lm-TabBar-content {
  margin: 0;
  padding: 0;
  display: flex;
  flex: 1 1 auto;
  list-style-type: none;
}

.lm-TabBar[data-orientation='horizontal'] > .lm-TabBar-content {
  flex-direction: row;
}

.lm-TabBar[data-orientation='vertical'] > .lm-TabBar-content {
  flex-direction: column;
}

.lm-TabBar-tab {
  display: flex;
  flex-direction: row;
  box-sizing: border-box;
  overflow: hidden;
  touch-action: none; /* Disable native Drag/Drop */
}

.lm-TabBar-tabIcon,
.lm-TabBar-tabCloseIcon {
  flex: 0 0 auto;
}

.lm-TabBar-tabLabel {
  flex: 1 1 auto;
  overflow: hidden;
  white-space: nowrap;
}

.lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing: border-box;
}

.lm-TabBar-tab.lm-mod-hidden {
  display: none !important;
}

.lm-TabBar-addButton.lm-mod-hidden {
  display: none !important;
}

.lm-TabBar.lm-mod-dragging .lm-TabBar-tab {
  position: relative;
}

.lm-TabBar.lm-mod-dragging[data-orientation='horizontal'] .lm-TabBar-tab {
  left: 0;
  transition: left 150ms ease;
}

.lm-TabBar.lm-mod-dragging[data-orientation='vertical'] .lm-TabBar-tab {
  top: 0;
  transition: top 150ms ease;
}

.lm-TabBar.lm-mod-dragging .lm-TabBar-tab.lm-mod-dragging {
  transition: none;
}

.lm-TabBar-tabLabel .lm-TabBar-tabInput {
  user-select: all;
  width: 100%;
  box-sizing: border-box;
  background: inherit;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-TabPanel-tabBar {
  z-index: 1;
}

.lm-TabPanel-stackedPanel {
  z-index: 0;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapse {
  display: flex;
  flex-direction: column;
  align-items: stretch;
}

.jp-Collapse-header {
  padding: 1px 12px;
  background-color: var(--jp-layout-color1);
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  align-items: center;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  text-transform: uppercase;
  user-select: none;
}

.jp-Collapser-icon {
  height: 16px;
}

.jp-Collapse-header-collapsed .jp-Collapser-icon {
  transform: rotate(-90deg);
  margin: auto 0;
}

.jp-Collapser-title {
  line-height: 25px;
}

.jp-Collapse-contents {
  padding: 0 12px;
  background-color: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* This file was auto-generated by ensureUiComponents() in @jupyterlab/buildutils */

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

/* Icons urls */

:root {
  --jp-icon-add-above: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPGcgY2xpcC1wYXRoPSJ1cmwoI2NsaXAwXzEzN18xOTQ5MikiPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGQ9Ik00Ljc1IDQuOTMwNjZINi42MjVWNi44MDU2NkM2LjYyNSA3LjAxMTkxIDYuNzkzNzUgNy4xODA2NiA3IDcuMTgwNjZDNy4yMDYyNSA3LjE4MDY2IDcuMzc1IDcuMDExOTEgNy4zNzUgNi44MDU2NlY0LjkzMDY2SDkuMjVDOS40NTYyNSA0LjkzMDY2IDkuNjI1IDQuNzYxOTEgOS42MjUgNC41NTU2NkM5LjYyNSA0LjM0OTQxIDkuNDU2MjUgNC4xODA2NiA5LjI1IDQuMTgwNjZINy4zNzVWMi4zMDU2NkM3LjM3NSAyLjA5OTQxIDcuMjA2MjUgMS45MzA2NiA3IDEuOTMwNjZDNi43OTM3NSAxLjkzMDY2IDYuNjI1IDIuMDk5NDEgNi42MjUgMi4zMDU2NlY0LjE4MDY2SDQuNzVDNC41NDM3NSA0LjE4MDY2IDQuMzc1IDQuMzQ5NDEgNC4zNzUgNC41NTU2NkM0LjM3NSA0Ljc2MTkxIDQuNTQzNzUgNC45MzA2NiA0Ljc1IDQuOTMwNjZaIiBmaWxsPSIjNjE2MTYxIiBzdHJva2U9IiM2MTYxNjEiIHN0cm9rZS13aWR0aD0iMC43Ii8+CjwvZz4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsLXJ1bGU9ImV2ZW5vZGQiIGNsaXAtcnVsZT0iZXZlbm9kZCIgZD0iTTExLjUgOS41VjExLjVMMi41IDExLjVWOS41TDExLjUgOS41Wk0xMiA4QzEyLjU1MjMgOCAxMyA4LjQ0NzcyIDEzIDlWMTJDMTMgMTIuNTUyMyAxMi41NTIzIDEzIDEyIDEzTDIgMTNDMS40NDc3MiAxMyAxIDEyLjU1MjMgMSAxMlY5QzEgOC40NDc3MiAxLjQ0NzcxIDggMiA4TDEyIDhaIiBmaWxsPSIjNjE2MTYxIi8+CjxkZWZzPgo8Y2xpcFBhdGggaWQ9ImNsaXAwXzEzN18xOTQ5MiI+CjxyZWN0IGNsYXNzPSJqcC1pY29uMyIgd2lkdGg9IjYiIGhlaWdodD0iNiIgZmlsbD0id2hpdGUiIHRyYW5zZm9ybT0ibWF0cml4KC0xIDAgMCAxIDEwIDEuNTU1NjYpIi8+CjwvY2xpcFBhdGg+CjwvZGVmcz4KPC9zdmc+Cg==);
  --jp-icon-add-below: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPGcgY2xpcC1wYXRoPSJ1cmwoI2NsaXAwXzEzN18xOTQ5OCkiPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGQ9Ik05LjI1IDEwLjA2OTNMNy4zNzUgMTAuMDY5M0w3LjM3NSA4LjE5NDM0QzcuMzc1IDcuOTg4MDkgNy4yMDYyNSA3LjgxOTM0IDcgNy44MTkzNEM2Ljc5Mzc1IDcuODE5MzQgNi42MjUgNy45ODgwOSA2LjYyNSA4LjE5NDM0TDYuNjI1IDEwLjA2OTNMNC43NSAxMC4wNjkzQzQuNTQzNzUgMTAuMDY5MyA0LjM3NSAxMC4yMzgxIDQuMzc1IDEwLjQ0NDNDNC4zNzUgMTAuNjUwNiA0LjU0Mzc1IDEwLjgxOTMgNC43NSAxMC44MTkzTDYuNjI1IDEwLjgxOTNMNi42MjUgMTIuNjk0M0M2LjYyNSAxMi45MDA2IDYuNzkzNzUgMTMuMDY5MyA3IDEzLjA2OTNDNy4yMDYyNSAxMy4wNjkzIDcuMzc1IDEyLjkwMDYgNy4zNzUgMTIuNjk0M0w3LjM3NSAxMC44MTkzTDkuMjUgMTAuODE5M0M5LjQ1NjI1IDEwLjgxOTMgOS42MjUgMTAuNjUwNiA5LjYyNSAxMC40NDQzQzkuNjI1IDEwLjIzODEgOS40NTYyNSAxMC4wNjkzIDkuMjUgMTAuMDY5M1oiIGZpbGw9IiM2MTYxNjEiIHN0cm9rZT0iIzYxNjE2MSIgc3Ryb2tlLXdpZHRoPSIwLjciLz4KPC9nPgo8cGF0aCBjbGFzcz0ianAtaWNvbjMiIGZpbGwtcnVsZT0iZXZlbm9kZCIgY2xpcC1ydWxlPSJldmVub2RkIiBkPSJNMi41IDUuNUwyLjUgMy41TDExLjUgMy41TDExLjUgNS41TDIuNSA1LjVaTTIgN0MxLjQ0NzcyIDcgMSA2LjU1MjI4IDEgNkwxIDNDMSAyLjQ0NzcyIDEuNDQ3NzIgMiAyIDJMMTIgMkMxMi41NTIzIDIgMTMgMi40NDc3MiAxMyAzTDEzIDZDMTMgNi41NTIyOSAxMi41NTIzIDcgMTIgN0wyIDdaIiBmaWxsPSIjNjE2MTYxIi8+CjxkZWZzPgo8Y2xpcFBhdGggaWQ9ImNsaXAwXzEzN18xOTQ5OCI+CjxyZWN0IGNsYXNzPSJqcC1pY29uMyIgd2lkdGg9IjYiIGhlaWdodD0iNiIgZmlsbD0id2hpdGUiIHRyYW5zZm9ybT0ibWF0cml4KDEgMS43NDg0NmUtMDcgMS43NDg0NmUtMDcgLTEgNCAxMy40NDQzKSIvPgo8L2NsaXBQYXRoPgo8L2RlZnM+Cjwvc3ZnPgo=);
  --jp-icon-add: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDEzaC02djZoLTJ2LTZINXYtMmg2VjVoMnY2aDZ2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bell: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE2IDE2IiB2ZXJzaW9uPSIxLjEiPgogICA8cGF0aCBjbGFzcz0ianAtaWNvbjIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMzMzMzMzIgogICAgICBkPSJtOCAwLjI5Yy0xLjQgMC0yLjcgMC43My0zLjYgMS44LTEuMiAxLjUtMS40IDMuNC0xLjUgNS4yLTAuMTggMi4yLTAuNDQgNC0yLjMgNS4zbDAuMjggMS4zaDVjMC4wMjYgMC42NiAwLjMyIDEuMSAwLjcxIDEuNSAwLjg0IDAuNjEgMiAwLjYxIDIuOCAwIDAuNTItMC40IDAuNi0xIDAuNzEtMS41aDVsMC4yOC0xLjNjLTEuOS0wLjk3LTIuMi0zLjMtMi4zLTUuMy0wLjEzLTEuOC0wLjI2LTMuNy0xLjUtNS4yLTAuODUtMS0yLjItMS44LTMuNi0xLjh6bTAgMS40YzAuODggMCAxLjkgMC41NSAyLjUgMS4zIDAuODggMS4xIDEuMSAyLjcgMS4yIDQuNCAwLjEzIDEuNyAwLjIzIDMuNiAxLjMgNS4yaC0xMGMxLjEtMS42IDEuMi0zLjQgMS4zLTUuMiAwLjEzLTEuNyAwLjMtMy4zIDEuMi00LjQgMC41OS0wLjcyIDEuNi0xLjMgMi41LTEuM3ptLTAuNzQgMTJoMS41Yy0wLjAwMTUgMC4yOCAwLjAxNSAwLjc5LTAuNzQgMC43OS0wLjczIDAuMDAxNi0wLjcyLTAuNTMtMC43NC0wLjc5eiIgLz4KPC9zdmc+Cg==);
  --jp-icon-bug-dot: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjQiIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiPgogICAgICAgIDxwYXRoIGZpbGwtcnVsZT0iZXZlbm9kZCIgY2xpcC1ydWxlPSJldmVub2RkIiBkPSJNMTcuMTkgOEgyMFYxMEgxNy45MUMxNy45NiAxMC4zMyAxOCAxMC42NiAxOCAxMVYxMkgyMFYxNEgxOC41SDE4VjE0LjAyNzVDMTUuNzUgMTQuMjc2MiAxNCAxNi4xODM3IDE0IDE4LjVDMTQgMTkuMjA4IDE0LjE2MzUgMTkuODc3OSAxNC40NTQ5IDIwLjQ3MzlDMTMuNzA2MyAyMC44MTE3IDEyLjg3NTcgMjEgMTIgMjFDOS43OCAyMSA3Ljg1IDE5Ljc5IDYuODEgMThINFYxNkg2LjA5QzYuMDQgMTUuNjcgNiAxNS4zNCA2IDE1VjE0SDRWMTJINlYxMUM2IDEwLjY2IDYuMDQgMTAuMzMgNi4wOSAxMEg0VjhINi44MUM3LjI2IDcuMjIgNy44OCA2LjU1IDguNjIgNi4wNEw3IDQuNDFMOC40MSAzTDEwLjU5IDUuMTdDMTEuMDQgNS4wNiAxMS41MSA1IDEyIDVDMTIuNDkgNSAxMi45NiA1LjA2IDEzLjQyIDUuMTdMMTUuNTkgM0wxNyA0LjQxTDE1LjM3IDYuMDRDMTYuMTIgNi41NSAxNi43NCA3LjIyIDE3LjE5IDhaTTEwIDE2SDE0VjE0SDEwVjE2Wk0xMCAxMkgxNFYxMEgxMFYxMloiIGZpbGw9IiM2MTYxNjEiLz4KICAgICAgICA8cGF0aCBkPSJNMjIgMTguNUMyMiAyMC40MzMgMjAuNDMzIDIyIDE4LjUgMjJDMTYuNTY3IDIyIDE1IDIwLjQzMyAxNSAxOC41QzE1IDE2LjU2NyAxNi41NjcgMTUgMTguNSAxNUMyMC40MzMgMTUgMjIgMTYuNTY3IDIyIDE4LjVaIiBmaWxsPSIjNjE2MTYxIi8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-bug: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yMCA4aC0yLjgxYy0uNDUtLjc4LTEuMDctMS40NS0xLjgyLTEuOTZMMTcgNC40MSAxNS41OSAzbC0yLjE3IDIuMTdDMTIuOTYgNS4wNiAxMi40OSA1IDEyIDVjLS40OSAwLS45Ni4wNi0xLjQxLjE3TDguNDEgMyA3IDQuNDFsMS42MiAxLjYzQzcuODggNi41NSA3LjI2IDcuMjIgNi44MSA4SDR2MmgyLjA5Yy0uMDUuMzMtLjA5LjY2LS4wOSAxdjFINHYyaDJ2MWMwIC4zNC4wNC42Ny4wOSAxSDR2MmgyLjgxYzEuMDQgMS43OSAyLjk3IDMgNS4xOSAzczQuMTUtMS4yMSA1LjE5LTNIMjB2LTJoLTIuMDljLjA1LS4zMy4wOS0uNjYuMDktMXYtMWgydi0yaC0ydi0xYzAtLjM0LS4wNC0uNjctLjA5LTFIMjBWOHptLTYgOGgtNHYtMmg0djJ6bTAtNGgtNHYtMmg0djJ6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-build: url(data:image/svg+xml;base64,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);
  --jp-icon-caret-down-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iOS45LDEzLjYgMy42LDcuNCA0LjQsNi42IDkuOSwxMi4yIDE1LjQsNi43IDE2LjEsNy40ICIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNS45TDksOS43bDMuOC0zLjhsMS4yLDEuMmwtNC45LDVsLTQuOS01TDUuMiw1Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-caret-down: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik01LjIsNy41TDksMTEuMmwzLjgtMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-left: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik0xMC44LDEyLjhMNy4xLDlsMy44LTMuOGwwLDcuNkgxMC44eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-right: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiIHNoYXBlLXJlbmRlcmluZz0iZ2VvbWV0cmljUHJlY2lzaW9uIj4KICAgIDxwYXRoIGQ9Ik03LjIsNS4yTDEwLjksOWwtMy44LDMuOFY1LjJINy4yeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-caret-up-empty-thin: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwb2x5Z29uIGNsYXNzPSJzdDEiIHBvaW50cz0iMTUuNCwxMy4zIDkuOSw3LjcgNC40LDEzLjIgMy42LDEyLjUgOS45LDYuMyAxNi4xLDEyLjYgIi8+Cgk8L2c+Cjwvc3ZnPgo=);
  --jp-icon-caret-up: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSIgc2hhcGUtcmVuZGVyaW5nPSJnZW9tZXRyaWNQcmVjaXNpb24iPgoJCTxwYXRoIGQ9Ik01LjIsMTAuNUw5LDYuOGwzLjgsMy44SDUuMnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-case-sensitive: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWFjY2VudDIiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTcuNiw4aDAuOWwzLjUsOGgtMS4xTDEwLDE0SDZsLTAuOSwySDRMNy42LDh6IE04LDkuMUw2LjQsMTNoMy4yTDgsOS4xeiIvPgogICAgPHBhdGggZD0iTTE2LjYsOS44Yy0wLjIsMC4xLTAuNCwwLjEtMC43LDAuMWMtMC4yLDAtMC40LTAuMS0wLjYtMC4yYy0wLjEtMC4xLTAuMi0wLjQtMC4yLTAuNyBjLTAuMywwLjMtMC42LDAuNS0wLjksMC43Yy0wLjMsMC4xLTAuNywwLjItMS4xLDAuMmMtMC4zLDAtMC41LDAtMC43LTAuMWMtMC4yLTAuMS0wLjQtMC4yLTAuNi0wLjNjLTAuMi0wLjEtMC4zLTAuMy0wLjQtMC41IGMtMC4xLTAuMi0wLjEtMC40LTAuMS0wLjdjMC0wLjMsMC4xLTAuNiwwLjItMC44YzAuMS0wLjIsMC4zLTAuNCwwLjQtMC41QzEyLDcsMTIuMiw2LjksMTIuNSw2LjhjMC4yLTAuMSwwLjUtMC4xLDAuNy0wLjIgYzAuMy0wLjEsMC41LTAuMSwwLjctMC4xYzAuMiwwLDAuNC0wLjEsMC42LTAuMWMwLjIsMCwwLjMtMC4xLDAuNC0wLjJjMC4xLTAuMSwwLjItMC4yLDAuMi0wLjRjMC0xLTEuMS0xLTEuMy0xIGMtMC40LDAtMS40LDAtMS40LDEuMmgtMC45YzAtMC40LDAuMS0wLjcsMC4yLTFjMC4xLTAuMiwwLjMtMC40LDAuNS0wLjZjMC4yLTAuMiwwLjUtMC4zLDAuOC0wLjNDMTMuMyw0LDEzLjYsNCwxMy45LDQgYzAuMywwLDAuNSwwLDAuOCwwLjFjMC4zLDAsMC41LDAuMSwwLjcsMC4yYzAuMiwwLjEsMC40LDAuMywwLjUsMC41QzE2LDUsMTYsNS4yLDE2LDUuNnYyLjljMCwwLjIsMCwwLjQsMCwwLjUgYzAsMC4xLDAuMSwwLjIsMC4zLDAuMmMwLjEsMCwwLjIsMCwwLjMsMFY5Ljh6IE0xNS4yLDYuOWMtMS4yLDAuNi0zLjEsMC4yLTMuMSwxLjRjMCwxLjQsMy4xLDEsMy4xLTAuNVY2Ljl6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik05IDE2LjE3TDQuODMgMTJsLTEuNDIgMS40MUw5IDE5IDIxIDdsLTEuNDEtMS40MXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-circle-empty: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDJDNi40NyAyIDIgNi40NyAyIDEyczQuNDcgMTAgMTAgMTAgMTAtNC40NyAxMC0xMFMxNy41MyAyIDEyIDJ6bTAgMThjLTQuNDEgMC04LTMuNTktOC04czMuNTktOCA4LTggOCAzLjU5IDggOC0zLjU5IDgtOCA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-circle: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iOSIgY3k9IjkiIHI9IjgiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-clear: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8bWFzayBpZD0iZG9udXRIb2xlIj4KICAgIDxyZWN0IHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgZmlsbD0id2hpdGUiIC8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSI4IiBmaWxsPSJibGFjayIvPgogIDwvbWFzaz4KCiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxyZWN0IGhlaWdodD0iMTgiIHdpZHRoPSIyIiB4PSIxMSIgeT0iMyIgdHJhbnNmb3JtPSJyb3RhdGUoMzE1LCAxMiwgMTIpIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIxMCIgbWFzaz0idXJsKCNkb251dEhvbGUpIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-close: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1ub25lIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIGpwLWljb24zLWhvdmVyIiBmaWxsPSJub25lIj4KICAgIDxjaXJjbGUgY3g9IjEyIiBjeT0iMTIiIHI9IjExIi8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIGpwLWljb24tYWNjZW50Mi1ob3ZlciIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMTkgNi40MUwxNy41OSA1IDEyIDEwLjU5IDYuNDEgNSA1IDYuNDEgMTAuNTkgMTIgNSAxNy41OSA2LjQxIDE5IDEyIDEzLjQxIDE3LjU5IDE5IDE5IDE3LjU5IDEzLjQxIDEyeiIvPgogIDwvZz4KCiAgPGcgY2xhc3M9ImpwLWljb24tbm9uZSBqcC1pY29uLWJ1c3kiIGZpbGw9Im5vbmUiPgogICAgPGNpcmNsZSBjeD0iMTIiIGN5PSIxMiIgcj0iNyIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code-check: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBzaGFwZS1yZW5kZXJpbmc9Imdlb21ldHJpY1ByZWNpc2lvbiI+CiAgICA8cGF0aCBkPSJNNi41OSwzLjQxTDIsOEw2LjU5LDEyLjZMOCwxMS4xOEw0LjgyLDhMOCw0LjgyTDYuNTksMy40MU0xMi40MSwzLjQxTDExLDQuODJMMTQuMTgsOEwxMSwxMS4xOEwxMi40MSwxMi42TDE3LDhMMTIuNDEsMy40MU0yMS41OSwxMS41OUwxMy41LDE5LjY4TDkuODMsMTZMOC40MiwxNy40MUwxMy41LDIyLjVMMjMsMTNMMjEuNTksMTEuNTlaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-code: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTExLjQgMTguNkw2LjggMTRMMTEuNCA5LjRMMTAgOEw0IDE0TDEwIDIwTDExLjQgMTguNlpNMTYuNiAxOC42TDIxLjIgMTRMMTYuNiA5LjRMMTggOEwyNCAxNEwxOCAyMEwxNi42IDE4LjZWMTguNloiLz4KCTwvZz4KPC9zdmc+Cg==);
  --jp-icon-collapse-all: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTggMmMxIDAgMTEgMCAxMiAwczIgMSAyIDJjMCAxIDAgMTEgMCAxMnMwIDItMiAyQzIwIDE0IDIwIDQgMjAgNFMxMCA0IDYgNGMwLTIgMS0yIDItMnoiIC8+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTE4IDhjMC0xLTEtMi0yLTJTNSA2IDQgNnMtMiAxLTIgMmMwIDEgMCAxMSAwIDEyczEgMiAyIDJjMSAwIDExIDAgMTIgMHMyLTEgMi0yYzAtMSAwLTExIDAtMTJ6bS0yIDB2MTJINFY4eiIgLz4KICAgICAgICA8cGF0aCBkPSJNNiAxM3YyaDh2LTJ6IiAvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-console: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwMCAyMDAiPgogIDxnIGNsYXNzPSJqcC1jb25zb2xlLWljb24tYmFja2dyb3VuZC1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMjg4RDEiPgogICAgPHBhdGggZD0iTTIwIDE5LjhoMTYwdjE1OS45SDIweiIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtY29uc29sZS1pY29uLWNvbG9yIGpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIj4KICAgIDxwYXRoIGQ9Ik0xMDUgMTI3LjNoNDB2MTIuOGgtNDB6TTUxLjEgNzdMNzQgOTkuOWwtMjMuMyAyMy4zIDEwLjUgMTAuNSAyMy4zLTIzLjNMOTUgOTkuOSA4NC41IDg5LjQgNjEuNiA2Ni41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copy: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTExLjksMUgzLjJDMi40LDEsMS43LDEuNywxLjcsMi41djEwLjJoMS41VjIuNWg4LjdWMXogTTE0LjEsMy45aC04Yy0wLjgsMC0xLjUsMC43LTEuNSwxLjV2MTAuMmMwLDAuOCwwLjcsMS41LDEuNSwxLjVoOCBjMC44LDAsMS41LTAuNywxLjUtMS41VjUuNEMxNS41LDQuNiwxNC45LDMuOSwxNC4xLDMuOXogTTE0LjEsMTUuNWgtOFY1LjRoOFYxNS41eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-copyright: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGVuYWJsZS1iYWNrZ3JvdW5kPSJuZXcgMCAwIDI0IDI0IiBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCI+CiAgPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0xMS44OCw5LjE0YzEuMjgsMC4wNiwxLjYxLDEuMTUsMS42MywxLjY2aDEuNzljLTAuMDgtMS45OC0xLjQ5LTMuMTktMy40NS0zLjE5QzkuNjQsNy42MSw4LDksOCwxMi4xNCBjMCwxLjk0LDAuOTMsNC4yNCwzLjg0LDQuMjRjMi4yMiwwLDMuNDEtMS42NSwzLjQ0LTIuOTVoLTEuNzljLTAuMDMsMC41OS0wLjQ1LDEuMzgtMS42MywxLjQ0QzEwLjU1LDE0LjgzLDEwLDEzLjgxLDEwLDEyLjE0IEMxMCw5LjI1LDExLjI4LDkuMTYsMTEuODgsOS4xNHogTTEyLDJDNi40OCwyLDIsNi40OCwyLDEyczQuNDgsMTAsMTAsMTBzMTAtNC40OCwxMC0xMFMxNy41MiwyLDEyLDJ6IE0xMiwyMGMtNC40MSwwLTgtMy41OS04LTggczMuNTktOCw4LThzOCwzLjU5LDgsOFMxNi40MSwyMCwxMiwyMHoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-cut: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkuNjQgNy42NGMuMjMtLjUuMzYtMS4wNS4zNi0xLjY0IDAtMi4yMS0xLjc5LTQtNC00UzIgMy43OSAyIDZzMS43OSA0IDQgNGMuNTkgMCAxLjE0LS4xMyAxLjY0LS4zNkwxMCAxMmwtMi4zNiAyLjM2QzcuMTQgMTQuMTMgNi41OSAxNCA2IDE0Yy0yLjIxIDAtNCAxLjc5LTQgNHMxLjc5IDQgNCA0IDQtMS43OSA0LTRjMC0uNTktLjEzLTEuMTQtLjM2LTEuNjRMMTIgMTRsNyA3aDN2LTFMOS42NCA3LjY0ek02IDhjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTAgMTJjLTEuMSAwLTItLjg5LTItMnMuOS0yIDItMiAyIC44OSAyIDItLjkgMi0yIDJ6bTYtNy41Yy0uMjggMC0uNS0uMjItLjUtLjVzLjIyLS41LjUtLjUuNS4yMi41LjUtLjIyLjUtLjUuNXpNMTkgM2wtNiA2IDIgMiA3LTdWM3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-delete: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2cHgiIGhlaWdodD0iMTZweCI+CiAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIiAvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjI2MjYyIiBkPSJNNiAxOWMwIDEuMS45IDIgMiAyaDhjMS4xIDAgMi0uOSAyLTJWN0g2djEyek0xOSA0aC0zLjVsLTEtMWgtNWwtMSAxSDV2MmgxNFY0eiIgLz4KPC9zdmc+Cg==);
  --jp-icon-download: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE5IDloLTRWM0g5djZINWw3IDcgNy03ek01IDE4djJoMTR2LTJINXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-duplicate: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBmaWxsLXJ1bGU9ImV2ZW5vZGQiIGNsaXAtcnVsZT0iZXZlbm9kZCIgZD0iTTIuNzk5OTggMC44NzVIOC44OTU4MkM5LjIwMDYxIDAuODc1IDkuNDQ5OTggMS4xMzkxNCA5LjQ0OTk4IDEuNDYxOThDOS40NDk5OCAxLjc4NDgyIDkuMjAwNjEgMi4wNDg5NiA4Ljg5NTgyIDIuMDQ4OTZIMy4zNTQxNUMzLjA0OTM2IDIuMDQ4OTYgMi43OTk5OCAyLjMxMzEgMi43OTk5OCAyLjYzNTk0VjkuNjc5NjlDMi43OTk5OCAxMC4wMDI1IDIuNTUwNjEgMTAuMjY2NyAyLjI0NTgyIDEwLjI2NjdDMS45NDEwMyAxMC4yNjY3IDEuNjkxNjUgMTAuMDAyNSAxLjY5MTY1IDkuNjc5NjlWMi4wNDg5NkMxLjY5MTY1IDEuNDAzMjggMi4xOTA0IDAuODc1IDIuNzk5OTggMC44NzVaTTUuMzY2NjUgMTEuOVY0LjU1SDExLjA4MzNWMTEuOUg1LjM2NjY1Wk00LjE0MTY1IDQuMTQxNjdDNC4xNDE2NSAzLjY5MDYzIDQuNTA3MjggMy4zMjUgNC45NTgzMiAzLjMyNUgxMS40OTE3QzExLjk0MjcgMy4zMjUgMTIuMzA4MyAzLjY5MDYzIDEyLjMwODMgNC4xNDE2N1YxMi4zMDgzQzEyLjMwODMgMTIuNzU5NCAxMS45NDI3IDEzLjEyNSAxMS40OTE3IDEzLjEyNUg0Ljk1ODMyQzQuNTA3MjggMTMuMTI1IDQuMTQxNjUgMTIuNzU5NCA0LjE0MTY1IDEyLjMwODNWNC4xNDE2N1oiIGZpbGw9IiM2MTYxNjEiLz4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNOS40MzU3NCA4LjI2NTA3SDguMzY0MzFWOS4zMzY1QzguMzY0MzEgOS40NTQzNSA4LjI2Nzg4IDkuNTUwNzggOC4xNTAwMiA5LjU1MDc4QzguMDMyMTcgOS41NTA3OCA3LjkzNTc0IDkuNDU0MzUgNy45MzU3NCA5LjMzNjVWOC4yNjUwN0g2Ljg2NDMxQzYuNzQ2NDUgOC4yNjUwNyA2LjY1MDAyIDguMTY4NjQgNi42NTAwMiA4LjA1MDc4QzYuNjUwMDIgNy45MzI5MiA2Ljc0NjQ1IDcuODM2NSA2Ljg2NDMxIDcuODM2NUg3LjkzNTc0VjYuNzY1MDdDNy45MzU3NCA2LjY0NzIxIDguMDMyMTcgNi41NTA3OCA4LjE1MDAyIDYuNTUwNzhDOC4yNjc4OCA2LjU1MDc4IDguMzY0MzEgNi42NDcyMSA4LjM2NDMxIDYuNzY1MDdWNy44MzY1SDkuNDM1NzRDOS41NTM2IDcuODM2NSA5LjY1MDAyIDcuOTMyOTIgOS42NTAwMiA4LjA1MDc4QzkuNjUwMDIgOC4xNjg2NCA5LjU1MzYgOC4yNjUwNyA5LjQzNTc0IDguMjY1MDdaIiBmaWxsPSIjNjE2MTYxIiBzdHJva2U9IiM2MTYxNjEiIHN0cm9rZS13aWR0aD0iMC41Ii8+Cjwvc3ZnPgo=);
  --jp-icon-edit: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMgMTcuMjVWMjFoMy43NUwxNy44MSA5Ljk0bC0zLjc1LTMuNzVMMyAxNy4yNXpNMjAuNzEgNy4wNGMuMzktLjM5LjM5LTEuMDIgMC0xLjQxbC0yLjM0LTIuMzRjLS4zOS0uMzktMS4wMi0uMzktMS40MSAwbC0xLjgzIDEuODMgMy43NSAzLjc1IDEuODMtMS44M3oiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-ellipses: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPGNpcmNsZSBjeD0iNSIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxMiIgY3k9IjEyIiByPSIyIi8+CiAgICA8Y2lyY2xlIGN4PSIxOSIgY3k9IjEyIiByPSIyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-error: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KPGcgY2xhc3M9ImpwLWljb24zIiBmaWxsPSIjNjE2MTYxIj48Y2lyY2xlIGN4PSIxMiIgY3k9IjE5IiByPSIyIi8+PHBhdGggZD0iTTEwIDNoNHYxMmgtNHoiLz48L2c+CjxwYXRoIGZpbGw9Im5vbmUiIGQ9Ik0wIDBoMjR2MjRIMHoiLz4KPC9zdmc+Cg==);
  --jp-icon-expand-all: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTggMmMxIDAgMTEgMCAxMiAwczIgMSAyIDJjMCAxIDAgMTEgMCAxMnMwIDItMiAyQzIwIDE0IDIwIDQgMjAgNFMxMCA0IDYgNGMwLTIgMS0yIDItMnoiIC8+CiAgICAgICAgPHBhdGgKICAgICAgICAgICAgZD0iTTE4IDhjMC0xLTEtMi0yLTJTNSA2IDQgNnMtMiAxLTIgMmMwIDEgMCAxMSAwIDEyczEgMiAyIDJjMSAwIDExIDAgMTIgMHMyLTEgMi0yYzAtMSAwLTExIDAtMTJ6bS0yIDB2MTJINFY4eiIgLz4KICAgICAgICA8cGF0aCBkPSJNMTEgMTBIOXYzSDZ2MmgzdjNoMnYtM2gzdi0yaC0zeiIgLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-extension: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwLjUgMTFIMTlWN2MwLTEuMS0uOS0yLTItMmgtNFYzLjVDMTMgMi4xMiAxMS44OCAxIDEwLjUgMVM4IDIuMTIgOCAzLjVWNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAydjMuOEgzLjVjMS40OSAwIDIuNyAxLjIxIDIuNyAyLjdzLTEuMjEgMi43LTIuNyAyLjdIMlYyMGMwIDEuMS45IDIgMiAyaDMuOHYtMS41YzAtMS40OSAxLjIxLTIuNyAyLjctMi43IDEuNDkgMCAyLjcgMS4yMSAyLjcgMi43VjIySDE3YzEuMSAwIDItLjkgMi0ydi00aDEuNWMxLjM4IDAgMi41LTEuMTIgMi41LTIuNVMyMS44OCAxMSAyMC41IDExeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-fast-forward: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTQgMThsOC41LTZMNCA2djEyem05LTEydjEybDguNS02TDEzIDZ6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-file-upload: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTkgMTZoNnYtNmg0bC03LTctNyA3aDR6bS00IDJoMTR2Mkg1eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-file: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuMyA4LjJsLTUuNS01LjVjLS4zLS4zLS43LS41LTEuMi0uNUgzLjljLS44LjEtMS42LjktMS42IDEuOHYxNC4xYzAgLjkuNyAxLjYgMS42IDEuNmgxNC4yYy45IDAgMS42LS43IDEuNi0xLjZWOS40Yy4xLS41LS4xLS45LS40LTEuMnptLTUuOC0zLjNsMy40IDMuNmgtMy40VjQuOXptMy45IDEyLjdINC43Yy0uMSAwLS4yIDAtLjItLjJWNC43YzAtLjIuMS0uMy4yLS4zaDcuMnY0LjRzMCAuOC4zIDEuMWMuMy4zIDEuMS4zIDEuMS4zaDQuM3Y3LjJzLS4xLjItLjIuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-filter-dot: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTE0LDEyVjE5Ljg4QzE0LjA0LDIwLjE4IDEzLjk0LDIwLjUgMTMuNzEsMjAuNzFDMTMuMzIsMjEuMSAxMi42OSwyMS4xIDEyLjMsMjAuNzFMMTAuMjksMTguN0MxMC4wNiwxOC40NyA5Ljk2LDE4LjE2IDEwLDE3Ljg3VjEySDkuOTdMNC4yMSw0LjYyQzMuODcsNC4xOSAzLjk1LDMuNTYgNC4zOCwzLjIyQzQuNTcsMy4wOCA0Ljc4LDMgNSwzVjNIMTlWM0MxOS4yMiwzIDE5LjQzLDMuMDggMTkuNjIsMy4yMkMyMC4wNSwzLjU2IDIwLjEzLDQuMTkgMTkuNzksNC42MkwxNC4wMywxMkgxNFoiIC8+CiAgPC9nPgogIDxnIGNsYXNzPSJqcC1pY29uLWRvdCIgZmlsbD0iI0ZGRiI+CiAgICA8Y2lyY2xlIGN4PSIxOCIgY3k9IjE3IiByPSIzIj48L2NpcmNsZT4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-filter-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEwIDE4aDR2LTJoLTR2MnpNMyA2djJoMThWNkgzem0zIDdoMTJ2LTJINnYyeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-filter: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiNGRkYiPgogICAgPHBhdGggZD0iTTE0LDEyVjE5Ljg4QzE0LjA0LDIwLjE4IDEzLjk0LDIwLjUgMTMuNzEsMjAuNzFDMTMuMzIsMjEuMSAxMi42OSwyMS4xIDEyLjMsMjAuNzFMMTAuMjksMTguN0MxMC4wNiwxOC40NyA5Ljk2LDE4LjE2IDEwLDE3Ljg3VjEySDkuOTdMNC4yMSw0LjYyQzMuODcsNC4xOSAzLjk1LDMuNTYgNC4zOCwzLjIyQzQuNTcsMy4wOCA0Ljc4LDMgNSwzVjNIMTlWM0MxOS4yMiwzIDE5LjQzLDMuMDggMTkuNjIsMy4yMkMyMC4wNSwzLjU2IDIwLjEzLDQuMTkgMTkuNzksNC42MkwxNC4wMywxMkgxNFoiIC8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-folder-favorite: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjRweCIgdmlld0JveD0iMCAwIDI0IDI0IiB3aWR0aD0iMjRweCIgZmlsbD0iIzAwMDAwMCI+CiAgPHBhdGggZD0iTTAgMGgyNHYyNEgwVjB6IiBmaWxsPSJub25lIi8+PHBhdGggY2xhc3M9ImpwLWljb24zIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzYxNjE2MSIgZD0iTTIwIDZoLThsLTItMkg0Yy0xLjEgMC0yIC45LTIgMnYxMmMwIDEuMS45IDIgMiAyaDE2YzEuMSAwIDItLjkgMi0yVjhjMC0xLjEtLjktMi0yLTJ6bS0yLjA2IDExTDE1IDE1LjI4IDEyLjA2IDE3bC43OC0zLjMzLTIuNTktMi4yNCAzLjQxLS4yOUwxNSA4bDEuMzQgMy4xNCAzLjQxLjI5LTIuNTkgMi4yNC43OCAzLjMzeiIvPgo8L3N2Zz4K);
  --jp-icon-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY4YzAtMS4xLS45LTItMi0yaC04bC0yLTJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-home: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjRweCIgdmlld0JveD0iMCAwIDI0IDI0IiB3aWR0aD0iMjRweCIgZmlsbD0iIzAwMDAwMCI+CiAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPjxwYXRoIGNsYXNzPSJqcC1pY29uMyBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xMCAyMHYtNmg0djZoNXYtOGgzTDEyIDMgMiAxMmgzdjh6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-html5: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uMCBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiMwMDAiIGQ9Ik0xMDguNCAwaDIzdjIyLjhoMjEuMlYwaDIzdjY5aC0yM1Y0NmgtMjF2MjNoLTIzLjJNMjA2IDIzaC0yMC4zVjBoNjMuN3YyM0gyMjl2NDZoLTIzbTUzLjUtNjloMjQuMWwxNC44IDI0LjNMMzEzLjIgMGgyNC4xdjY5aC0yM1YzNC44bC0xNi4xIDI0LjgtMTYuMS0yNC44VjY5aC0yMi42bTg5LjItNjloMjN2NDYuMmgzMi42VjY5aC01NS42Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI2U0NGQyNiIgZD0iTTEwNy42IDQ3MWwtMzMtMzcwLjRoMzYyLjhsLTMzIDM3MC4yTDI1NS43IDUxMiIvPgogIDxwYXRoIGNsYXNzPSJqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNmMTY1MjkiIGQ9Ik0yNTYgNDgwLjVWMTMxaDE0OC4zTDM3NiA0NDciLz4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNlYmViZWIiIGQ9Ik0xNDIgMTc2LjNoMTE0djQ1LjRoLTY0LjJsNC4yIDQ2LjVoNjB2NDUuM0gxNTQuNG0yIDIyLjhIMjAybDMuMiAzNi4zIDUwLjggMTMuNnY0Ny40bC05My4yLTI2Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZS1pbnZlcnNlIiBmaWxsPSIjZmZmIiBkPSJNMzY5LjYgMTc2LjNIMjU1Ljh2NDUuNGgxMDkuNm0tNC4xIDQ2LjVIMjU1Ljh2NDUuNGg1NmwtNS4zIDU5LTUwLjcgMTMuNnY0Ny4ybDkzLTI1LjgiLz4KPC9zdmc+Cg==);
  --jp-icon-image: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1icmFuZDQganAtaWNvbi1zZWxlY3RhYmxlLWludmVyc2UiIGZpbGw9IiNGRkYiIGQ9Ik0yLjIgMi4yaDE3LjV2MTcuNUgyLjJ6Ii8+CiAgPHBhdGggY2xhc3M9ImpwLWljb24tYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzNGNTFCNSIgZD0iTTIuMiAyLjJ2MTcuNWgxNy41bC4xLTE3LjVIMi4yem0xMi4xIDIuMmMxLjIgMCAyLjIgMSAyLjIgMi4ycy0xIDIuMi0yLjIgMi4yLTIuMi0xLTIuMi0yLjIgMS0yLjIgMi4yLTIuMnpNNC40IDE3LjZsMy4zLTguOCAzLjMgNi42IDIuMi0zLjIgNC40IDUuNEg0LjR6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-info: url(data:image/svg+xml;base64,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);
  --jp-icon-inspector: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaW5zcGVjdG9yLWljb24tY29sb3IganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNEg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMThjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY2YzAtMS4xLS45LTItMi0yem0tNSAxNEg0di00aDExdjR6bTAtNUg0VjloMTF2NHptNSA1aC00VjloNHY5eiIvPgo8L3N2Zz4K);
  --jp-icon-json: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtanNvbi1pY29uLWNvbG9yIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0Y5QTgyNSI+CiAgICA8cGF0aCBkPSJNMjAuMiAxMS44Yy0xLjYgMC0xLjcuNS0xLjcgMSAwIC40LjEuOS4xIDEuMy4xLjUuMS45LjEgMS4zIDAgMS43LTEuNCAyLjMtMy41IDIuM2gtLjl2LTEuOWguNWMxLjEgMCAxLjQgMCAxLjQtLjggMC0uMyAwLS42LS4xLTEgMC0uNC0uMS0uOC0uMS0xLjIgMC0xLjMgMC0xLjggMS4zLTItMS4zLS4yLTEuMy0uNy0xLjMtMiAwLS40LjEtLjguMS0xLjIuMS0uNC4xLS43LjEtMSAwLS44LS40LS43LTEuNC0uOGgtLjVWNC4xaC45YzIuMiAwIDMuNS43IDMuNSAyLjMgMCAuNC0uMS45LS4xIDEuMy0uMS41LS4xLjktLjEgMS4zIDAgLjUuMiAxIDEuNyAxdjEuOHpNMS44IDEwLjFjMS42IDAgMS43LS41IDEuNy0xIDAtLjQtLjEtLjktLjEtMS4zLS4xLS41LS4xLS45LS4xLTEuMyAwLTEuNiAxLjQtMi4zIDMuNS0yLjNoLjl2MS45aC0uNWMtMSAwLTEuNCAwLTEuNC44IDAgLjMgMCAuNi4xIDEgMCAuMi4xLjYuMSAxIDAgMS4zIDAgMS44LTEuMyAyQzYgMTEuMiA2IDExLjcgNiAxM2MwIC40LS4xLjgtLjEgMS4yLS4xLjMtLjEuNy0uMSAxIDAgLjguMy44IDEuNC44aC41djEuOWgtLjljLTIuMSAwLTMuNS0uNi0zLjUtMi4zIDAtLjQuMS0uOS4xLTEuMy4xLS41LjEtLjkuMS0xLjMgMC0uNS0uMi0xLTEuNy0xdi0xLjl6Ii8+CiAgICA8Y2lyY2xlIGN4PSIxMSIgY3k9IjEzLjgiIHI9IjIuMSIvPgogICAgPGNpcmNsZSBjeD0iMTEiIGN5PSI4LjIiIHI9IjIuMSIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-julia: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDMyNSAzMDAiPgogIDxnIGNsYXNzPSJqcC1icmFuZDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjY2IzYzMzIj4KICAgIDxwYXRoIGQ9Ik0gMTUwLjg5ODQzOCAyMjUgQyAxNTAuODk4NDM4IDI2Ni40MjE4NzUgMTE3LjMyMDMxMiAzMDAgNzUuODk4NDM4IDMwMCBDIDM0LjQ3NjU2MiAzMDAgMC44OTg0MzggMjY2LjQyMTg3NSAwLjg5ODQzOCAyMjUgQyAwLjg5ODQzOCAxODMuNTc4MTI1IDM0LjQ3NjU2MiAxNTAgNzUuODk4NDM4IDE1MCBDIDExNy4zMjAzMTIgMTUwIDE1MC44OTg0MzggMTgzLjU3ODEyNSAxNTAuODk4NDM4IDIyNSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzM4OTgyNiI+CiAgICA8cGF0aCBkPSJNIDIzNy41IDc1IEMgMjM3LjUgMTE2LjQyMTg3NSAyMDMuOTIxODc1IDE1MCAxNjIuNSAxNTAgQyAxMjEuMDc4MTI1IDE1MCA4Ny41IDExNi40MjE4NzUgODcuNSA3NSBDIDg3LjUgMzMuNTc4MTI1IDEyMS4wNzgxMjUgMCAxNjIuNSAwIEMgMjAzLjkyMTg3NSAwIDIzNy41IDMzLjU3ODEyNSAyMzcuNSA3NSIvPgogIDwvZz4KICA8ZyBjbGFzcz0ianAtYnJhbmQwIGpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iIzk1NThiMiI+CiAgICA8cGF0aCBkPSJNIDMyNC4xMDE1NjIgMjI1IEMgMzI0LjEwMTU2MiAyNjYuNDIxODc1IDI5MC41MjM0MzggMzAwIDI0OS4xMDE1NjIgMzAwIEMgMjA3LjY3OTY4OCAzMDAgMTc0LjEwMTU2MiAyNjYuNDIxODc1IDE3NC4xMDE1NjIgMjI1IEMgMTc0LjEwMTU2MiAxODMuNTc4MTI1IDIwNy42Nzk2ODggMTUwIDI0OS4xMDE1NjIgMTUwIEMgMjkwLjUyMzQzOCAxNTAgMzI0LjEwMTU2MiAxODMuNTc4MTI1IDMyNC4xMDE1NjIgMjI1Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-jupyter-favicon: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTUyIiBoZWlnaHQ9IjE2NSIgdmlld0JveD0iMCAwIDE1MiAxNjUiIHZlcnNpb249IjEuMSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgPGcgY2xhc3M9ImpwLWp1cHl0ZXItaWNvbi1jb2xvciIgZmlsbD0iI0YzNzcyNiI+CiAgICA8cGF0aCB0cmFuc2Zvcm09InRyYW5zbGF0ZSgwLjA3ODk0NywgMTEwLjU4MjkyNykiIGQ9Ik03NS45NDIyODQyLDI5LjU4MDQ1NjEgQzQzLjMwMjM5NDcsMjkuNTgwNDU2MSAxNC43OTY3ODMyLDE3LjY1MzQ2MzQgMCwwIEM1LjUxMDgzMjExLDE1Ljg0MDY4MjkgMTUuNzgxNTM4OSwyOS41NjY3NzMyIDI5LjM5MDQ5NDcsMzkuMjc4NDE3MSBDNDIuOTk5Nyw0OC45ODk4NTM3IDU5LjI3MzcsNTQuMjA2NzgwNSA3NS45NjA1Nzg5LDU0LjIwNjc4MDUgQzkyLjY0NzQ1NzksNTQuMjA2NzgwNSAxMDguOTIxNDU4LDQ4Ljk4OTg1MzcgMTIyLjUzMDY2MywzOS4yNzg0MTcxIEMxMzYuMTM5NDUzLDI5LjU2Njc3MzIgMTQ2LjQxMDI4NCwxNS44NDA2ODI5IDE1MS45MjExNTgsMCBDMTM3LjA4Nzg2OCwxNy42NTM0NjM0IDEwOC41ODI1ODksMjkuNTgwNDU2MSA3NS45NDIyODQyLDI5LjU4MDQ1NjEgTDc1Ljk0MjI4NDIsMjkuNTgwNDU2MSBaIiAvPgogICAgPHBhdGggdHJhbnNmb3JtPSJ0cmFuc2xhdGUoMC4wMzczNjgsIDAuNzA0ODc4KSIgZD0iTTc1Ljk3ODQ1NzksMjQuNjI2NDA3MyBDMTA4LjYxODc2MywyNC42MjY0MDczIDEzNy4xMjQ0NTgsMzYuNTUzNDQxNSAxNTEuOTIxMTU4LDU0LjIwNjc4MDUgQzE0Ni40MTAyODQsMzguMzY2MjIyIDEzNi4xMzk0NTMsMjQuNjQwMTMxNyAxMjIuNTMwNjYzLDE0LjkyODQ4NzggQzEwOC45MjE0NTgsNS4yMTY4NDM5IDkyLjY0NzQ1NzksMCA3NS45NjA1Nzg5LDAgQzU5LjI3MzcsMCA0Mi45OTk3LDUuMjE2ODQzOSAyOS4zOTA0OTQ3LDE0LjkyODQ4NzggQzE1Ljc4MTUzODksMjQuNjQwMTMxNyA1LjUxMDgzMjExLDM4LjM2NjIyMiAwLDU0LjIwNjc4MDUgQzE0LjgzMzA4MTYsMzYuNTg5OTI5MyA0My4zMzg1Njg0LDI0LjYyNjQwNzMgNzUuOTc4NDU3OSwyNC42MjY0MDczIEw3NS45Nzg0NTc5LDI0LjYyNjQwNzMgWiIgLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-jupyter: url(data:image/svg+xml;base64,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);
  --jp-icon-jupyterlab-wordmark: url(data:image/svg+xml;base64,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);
  --jp-icon-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgZmlsbD0iIzYxNjE2MSIgZD0iTTE1IDlIOXY2aDZWOXptLTIgNGgtMnYtMmgydjJ6bTgtMlY5aC0yVjdjMC0xLjEtLjktMi0yLTJoLTJWM2gtMnYyaC0yVjNIOXYySDdjLTEuMSAwLTIgLjktMiAydjJIM3YyaDJ2MkgzdjJoMnYyYzAgMS4xLjkgMiAyIDJoMnYyaDJ2LTJoMnYyaDJ2LTJoMmMxLjEgMCAyLS45IDItMnYtMmgydi0yaC0ydi0yaDJ6bS00IDZIN1Y3aDEwdjEweiIvPgo8L3N2Zz4K);
  --jp-icon-keyboard: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMjAgNUg0Yy0xLjEgMC0xLjk5LjktMS45OSAyTDIgMTdjMCAxLjEuOSAyIDIgMmgxNmMxLjEgMCAyLS45IDItMlY3YzAtMS4xLS45LTItMi0yem0tOSAzaDJ2MmgtMlY4em0wIDNoMnYyaC0ydi0yek04IDhoMnYySDhWOHptMCAzaDJ2Mkg4di0yem0tMSAySDV2LTJoMnYyem0wLTNINVY4aDJ2MnptOSA3SDh2LTJoOHYyem0wLTRoLTJ2LTJoMnYyem0wLTNoLTJWOGgydjJ6bTMgM2gtMnYtMmgydjJ6bTAtM2gtMlY4aDJ2MnoiLz4KPC9zdmc+Cg==);
  --jp-icon-launch: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMzIgMzIiIHdpZHRoPSIzMiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik0yNiwyOEg2YTIuMDAyNywyLjAwMjcsMCwwLDEtMi0yVjZBMi4wMDI3LDIuMDAyNywwLDAsMSw2LDRIMTZWNkg2VjI2SDI2VjE2aDJWMjZBMi4wMDI3LDIuMDAyNywwLDAsMSwyNiwyOFoiLz4KICAgIDxwb2x5Z29uIHBvaW50cz0iMjAgMiAyMCA0IDI2LjU4NiA0IDE4IDEyLjU4NiAxOS40MTQgMTQgMjggNS40MTQgMjggMTIgMzAgMTIgMzAgMiAyMCAyIi8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-launcher: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkgMTlINVY1aDdWM0g1YTIgMiAwIDAwLTIgMnYxNGEyIDIgMCAwMDIgMmgxNGMxLjEgMCAyLS45IDItMnYtN2gtMnY3ek0xNCAzdjJoMy41OWwtOS44MyA5LjgzIDEuNDEgMS40MUwxOSA2LjQxVjEwaDJWM2gtN3oiLz4KPC9zdmc+Cg==);
  --jp-icon-line-form: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGZpbGw9IndoaXRlIiBkPSJNNS44OCA0LjEyTDEzLjc2IDEybC03Ljg4IDcuODhMOCAyMmwxMC0xMEw4IDJ6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-link: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTMuOSAxMmMwLTEuNzEgMS4zOS0zLjEgMy4xLTMuMWg0VjdIN2MtMi43NiAwLTUgMi4yNC01IDVzMi4yNCA1IDUgNWg0di0xLjlIN2MtMS43MSAwLTMuMS0xLjM5LTMuMS0zLjF6TTggMTNoOHYtMkg4djJ6bTktNmgtNHYxLjloNGMxLjcxIDAgMy4xIDEuMzkgMy4xIDMuMXMtMS4zOSAzLjEtMy4xIDMuMWgtNFYxN2g0YzIuNzYgMCA1LTIuMjQgNS01cy0yLjI0LTUtNS01eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-list: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xOSA1djE0SDVWNWgxNG0xLjEtMkgzLjljLS41IDAtLjkuNC0uOS45djE2LjJjMCAuNC40LjkuOS45aDE2LjJjLjQgMCAuOS0uNS45LS45VjMuOWMwLS41LS41LS45LS45LS45ek0xMSA3aDZ2MmgtNlY3em0wIDRoNnYyaC02di0yem0wIDRoNnYyaC02ek03IDdoMnYySDd6bTAgNGgydjJIN3ptMCA0aDJ2Mkg3eiIvPgo8L3N2Zz4K);
  --jp-icon-markdown: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDAganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjN0IxRkEyIiBkPSJNNSAxNC45aDEybC02LjEgNnptOS40LTYuOGMwLTEuMy0uMS0yLjktLjEtNC41LS40IDEuNC0uOSAyLjktMS4zIDQuM2wtMS4zIDQuM2gtMkw4LjUgNy45Yy0uNC0xLjMtLjctMi45LTEtNC4zLS4xIDEuNi0uMSAzLjItLjIgNC42TDcgMTIuNEg0LjhsLjctMTFoMy4zTDEwIDVjLjQgMS4yLjcgMi43IDEgMy45LjMtMS4yLjctMi42IDEtMy45bDEuMi0zLjdoMy4zbC42IDExaC0yLjRsLS4zLTQuMnoiLz4KPC9zdmc+Cg==);
  --jp-icon-move-down: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNMTIuNDcxIDcuNTI4OTlDMTIuNzYzMiA3LjIzNjg0IDEyLjc2MzIgNi43NjMxNiAxMi40NzEgNi40NzEwMVY2LjQ3MTAxQzEyLjE3OSA2LjE3OTA1IDExLjcwNTcgNi4xNzg4NCAxMS40MTM1IDYuNDcwNTRMNy43NSAxMC4xMjc1VjEuNzVDNy43NSAxLjMzNTc5IDcuNDE0MjEgMSA3IDFWMUM2LjU4NTc5IDEgNi4yNSAxLjMzNTc5IDYuMjUgMS43NVYxMC4xMjc1TDIuNTk3MjYgNi40NjgyMkMyLjMwMzM4IDYuMTczODEgMS44MjY0MSA2LjE3MzU5IDEuNTMyMjYgNi40Njc3NFY2LjQ2Nzc0QzEuMjM4MyA2Ljc2MTcgMS4yMzgzIDcuMjM4MyAxLjUzMjI2IDcuNTMyMjZMNi4yOTI4OSAxMi4yOTI5QzYuNjgzNDIgMTIuNjgzNCA3LjMxNjU4IDEyLjY4MzQgNy43MDcxMSAxMi4yOTI5TDEyLjQ3MSA3LjUyODk5WiIgZmlsbD0iIzYxNjE2MSIvPgo8L3N2Zz4K);
  --jp-icon-move-up: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTQiIGhlaWdodD0iMTQiIHZpZXdCb3g9IjAgMCAxNCAxNCIgZmlsbD0ibm9uZSIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KPHBhdGggY2xhc3M9ImpwLWljb24zIiBkPSJNMS41Mjg5OSA2LjQ3MTAxQzEuMjM2ODQgNi43NjMxNiAxLjIzNjg0IDcuMjM2ODQgMS41Mjg5OSA3LjUyODk5VjcuNTI4OTlDMS44MjA5NSA3LjgyMDk1IDIuMjk0MjYgNy44MjExNiAyLjU4NjQ5IDcuNTI5NDZMNi4yNSAzLjg3MjVWMTIuMjVDNi4yNSAxMi42NjQyIDYuNTg1NzkgMTMgNyAxM1YxM0M3LjQxNDIxIDEzIDcuNzUgMTIuNjY0MiA3Ljc1IDEyLjI1VjMuODcyNUwxMS40MDI3IDcuNTMxNzhDMTEuNjk2NiA3LjgyNjE5IDEyLjE3MzYgNy44MjY0MSAxMi40Njc3IDcuNTMyMjZWNy41MzIyNkMxMi43NjE3IDcuMjM4MyAxMi43NjE3IDYuNzYxNyAxMi40Njc3IDYuNDY3NzRMNy43MDcxMSAxLjcwNzExQzcuMzE2NTggMS4zMTY1OCA2LjY4MzQyIDEuMzE2NTggNi4yOTI4OSAxLjcwNzExTDEuNTI4OTkgNi40NzEwMVoiIGZpbGw9IiM2MTYxNjEiLz4KPC9zdmc+Cg==);
  --jp-icon-new-folder: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIwIDZoLThsLTItMkg0Yy0xLjExIDAtMS45OS44OS0xLjk5IDJMMiAxOGMwIDEuMTEuODkgMiAyIDJoMTZjMS4xMSAwIDItLjg5IDItMlY4YzAtMS4xMS0uODktMi0yLTJ6bS0xIDhoLTN2M2gtMnYtM2gtM3YtMmgzVjloMnYzaDN2MnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-not-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI1IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDMgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMTkgMTcuMTg0NCAyLjk2OTY4IDE0LjMwMzIgMS44NjA5NCAxMS40NDA5WiIvPgogICAgPHBhdGggY2xhc3M9ImpwLWljb24yIiBzdHJva2U9IiMzMzMzMzMiIHN0cm9rZS13aWR0aD0iMiIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOS4zMTU5MiA5LjMyMDMxKSIgZD0iTTcuMzY4NDIgMEwwIDcuMzY0NzkiLz4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDkuMzE1OTIgMTYuNjgzNikgc2NhbGUoMSAtMSkiIGQ9Ik03LjM2ODQyIDBMMCA3LjM2NDc5Ii8+Cjwvc3ZnPgo=);
  --jp-icon-notebook: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtbm90ZWJvb2staWNvbi1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiNFRjZDMDAiPgogICAgPHBhdGggZD0iTTE4LjcgMy4zdjE1LjRIMy4zVjMuM2gxNS40bTEuNS0xLjVIMS44djE4LjNoMTguM2wuMS0xOC4zeiIvPgogICAgPHBhdGggZD0iTTE2LjUgMTYuNWwtNS40LTQuMy01LjYgNC4zdi0xMWgxMXoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-numbering: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjIiIGhlaWdodD0iMjIiIHZpZXdCb3g9IjAgMCAyOCAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTQgMTlINlYxOS41SDVWMjAuNUg2VjIxSDRWMjJIN1YxOEg0VjE5Wk01IDEwSDZWNkg0VjdINVYxMFpNNCAxM0g1LjhMNCAxNS4xVjE2SDdWMTVINS4yTDcgMTIuOVYxMkg0VjEzWk05IDdWOUgyM1Y3SDlaTTkgMjFIMjNWMTlIOVYyMVpNOSAxNUgyM1YxM0g5VjE1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-offline-bolt: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyIDIuMDJjLTUuNTEgMC05Ljk4IDQuNDctOS45OCA5Ljk4czQuNDcgOS45OCA5Ljk4IDkuOTggOS45OC00LjQ3IDkuOTgtOS45OFMxNy41MSAyLjAyIDEyIDIuMDJ6TTExLjQ4IDIwdi02LjI2SDhMMTMgNHY2LjI2aDMuMzVMMTEuNDggMjB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-palette: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE4IDEzVjIwSDRWNkg5LjAyQzkuMDcgNS4yOSA5LjI0IDQuNjIgOS41IDRINEMyLjkgNCAyIDQuOSAyIDZWMjBDMiAyMS4xIDIuOSAyMiA0IDIySDE4QzE5LjEgMjIgMjAgMjEuMSAyMCAyMFYxNUwxOCAxM1pNMTkuMyA4Ljg5QzE5Ljc0IDguMTkgMjAgNy4zOCAyMCA2LjVDMjAgNC4wMSAxNy45OSAyIDE1LjUgMkMxMy4wMSAyIDExIDQuMDEgMTEgNi41QzExIDguOTkgMTMuMDEgMTEgMTUuNDkgMTFDMTYuMzcgMTEgMTcuMTkgMTAuNzQgMTcuODggMTAuM0wyMSAxMy40MkwyMi40MiAxMkwxOS4zIDguODlaTTE1LjUgOUMxNC4xMiA5IDEzIDcuODggMTMgNi41QzEzIDUuMTIgMTQuMTIgNCAxNS41IDRDMTYuODggNCAxOCA1LjEyIDE4IDYuNUMxOCA3Ljg4IDE2Ljg4IDkgMTUuNSA5WiIvPgogICAgPHBhdGggZmlsbC1ydWxlPSJldmVub2RkIiBjbGlwLXJ1bGU9ImV2ZW5vZGQiIGQ9Ik00IDZIOS4wMTg5NEM5LjAwNjM5IDYuMTY1MDIgOSA2LjMzMTc2IDkgNi41QzkgOC44MTU3NyAxMC4yMTEgMTAuODQ4NyAxMi4wMzQzIDEySDlWMTRIMTZWMTIuOTgxMUMxNi41NzAzIDEyLjkzNzcgMTcuMTIgMTIuODIwNyAxNy42Mzk2IDEyLjYzOTZMMTggMTNWMjBINFY2Wk04IDhINlYxMEg4VjhaTTYgMTJIOFYxNEg2VjEyWk04IDE2SDZWMThIOFYxNlpNOSAxNkgxNlYxOEg5VjE2WiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-paste: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE5IDJoLTQuMThDMTQuNC44NCAxMy4zIDAgMTIgMGMtMS4zIDAtMi40Ljg0LTIuODIgMkg1Yy0xLjEgMC0yIC45LTIgMnYxNmMwIDEuMS45IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjRjMC0xLjEtLjktMi0yLTJ6bS03IDBjLjU1IDAgMSAuNDUgMSAxcy0uNDUgMS0xIDEtMS0uNDUtMS0xIC40NS0xIDEtMXptNyAxOEg1VjRoMnYzaDEwVjRoMnYxNnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-pdf: url(data:image/svg+xml;base64,PHN2ZwogICB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHZpZXdCb3g9IjAgMCAyMiAyMiIgd2lkdGg9IjE2Ij4KICAgIDxwYXRoIHRyYW5zZm9ybT0icm90YXRlKDQ1KSIgY2xhc3M9ImpwLWljb24tc2VsZWN0YWJsZSIgZmlsbD0iI0ZGMkEyQSIKICAgICAgIGQ9Im0gMjIuMzQ0MzY5LC0zLjAxNjM2NDIgaCA1LjYzODYwNCB2IDEuNTc5MjQzMyBoIC0zLjU0OTIyNyB2IDEuNTA4NjkyOTkgaCAzLjMzNzU3NiBWIDEuNjUwODE1NCBoIC0zLjMzNzU3NiB2IDMuNDM1MjYxMyBoIC0yLjA4OTM3NyB6IG0gLTcuMTM2NDQ0LDEuNTc5MjQzMyB2IDQuOTQzOTU0MyBoIDAuNzQ4OTIgcSAxLjI4MDc2MSwwIDEuOTUzNzAzLC0wLjYzNDk1MzUgMC42NzgzNjksLTAuNjM0OTUzNSAwLjY3ODM2OSwtMS44NDUxNjQxIDAsLTEuMjA0NzgzNTUgLTAuNjcyOTQyLC0xLjgzNDMxMDExIC0wLjY3Mjk0MiwtMC42Mjk1MjY1OSAtMS45NTkxMywtMC42Mjk1MjY1OSB6IG0gLTIuMDg5Mzc3LC0xLjU3OTI0MzMgaCAyLjIwMzM0MyBxIDEuODQ1MTY0LDAgMi43NDYwMzksMC4yNjU5MjA3IDAuOTA2MzAxLDAuMjYwNDkzNyAxLjU1MjEwOCwwLjg5MDAyMDMgMC41Njk4MywwLjU0ODEyMjMgMC44NDY2MDUsMS4yNjQ0ODAwNiAwLjI3Njc3NCwwLjcxNjM1NzgxIDAuMjc2Nzc0LDEuNjIyNjU4OTQgMCwwLjkxNzE1NTEgLTAuMjc2Nzc0LDEuNjM4OTM5OSAtMC4yNzY3NzUsMC43MTYzNTc4IC0wLjg0NjYwNSwxLjI2NDQ4IC0wLjY1MTIzNCwwLjYyOTUyNjYgLTEuNTYyOTYyLDAuODk1NDQ3MyAtMC45MTE3MjgsMC4yNjA0OTM3IC0yLjczNTE4NSwwLjI2MDQ5MzcgaCAtMi4yMDMzNDMgeiBtIC04LjE0NTg1NjUsMCBoIDMuNDY3ODIzIHEgMS41NDY2ODE2LDAgMi4zNzE1Nzg1LDAuNjg5MjIzIDAuODMwMzI0LDAuNjgzNzk2MSAwLjgzMDMyNCwxLjk1MzcwMzE0IDAsMS4yNzUzMzM5NyAtMC44MzAzMjQsMS45NjQ1NTcwNiBRIDkuOTg3MTk2MSwyLjI3NDkxNSA4LjQ0MDUxNDUsMi4yNzQ5MTUgSCA3LjA2MjA2ODQgViA1LjA4NjA3NjcgSCA0Ljk3MjY5MTUgWiBtIDIuMDg5Mzc2OSwxLjUxNDExOTkgdiAyLjI2MzAzOTQzIGggMS4xNTU5NDEgcSAwLjYwNzgxODgsMCAwLjkzODg2MjksLTAuMjkzMDU1NDcgMC4zMzEwNDQxLC0wLjI5ODQ4MjQxIDAuMzMxMDQ0MSwtMC44NDExNzc3MiAwLC0wLjU0MjY5NTMxIC0wLjMzMTA0NDEsLTAuODM1NzUwNzQgLTAuMzMxMDQ0MSwtMC4yOTMwNTU1IC0wLjkzODg2MjksLTAuMjkzMDU1NSB6IgovPgo8L3N2Zz4K);
  --jp-icon-python: url(data:image/svg+xml;base64,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);
  --jp-icon-r-kernel: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjE5NkYzIiBkPSJNNC40IDIuNWMxLjItLjEgMi45LS4zIDQuOS0uMyAyLjUgMCA0LjEuNCA1LjIgMS4zIDEgLjcgMS41IDEuOSAxLjUgMy41IDAgMi0xLjQgMy41LTIuOSA0LjEgMS4yLjQgMS43IDEuNiAyLjIgMyAuNiAxLjkgMSAzLjkgMS4zIDQuNmgtMy44Yy0uMy0uNC0uOC0xLjctMS4yLTMuN3MtMS4yLTIuNi0yLjYtMi42aC0uOXY2LjRINC40VjIuNXptMy43IDYuOWgxLjRjMS45IDAgMi45LS45IDIuOS0yLjNzLTEtMi4zLTIuOC0yLjNjLS43IDAtMS4zIDAtMS42LjJ2NC41aC4xdi0uMXoiLz4KPC9zdmc+Cg==);
  --jp-icon-react: url(data:image/svg+xml;base64,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);
  --jp-icon-redo: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIGhlaWdodD0iMjQiIHZpZXdCb3g9IjAgMCAyNCAyNCIgd2lkdGg9IjE2Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgICA8cGF0aCBkPSJNMCAwaDI0djI0SDB6IiBmaWxsPSJub25lIi8+PHBhdGggZD0iTTE4LjQgMTAuNkMxNi41NSA4Ljk5IDE0LjE1IDggMTEuNSA4Yy00LjY1IDAtOC41OCAzLjAzLTkuOTYgNy4yMkwzLjkgMTZjMS4wNS0zLjE5IDQuMDUtNS41IDcuNi01LjUgMS45NSAwIDMuNzMuNzIgNS4xMiAxLjg4TDEzIDE2aDlWN2wtMy42IDMuNnoiLz4KICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-refresh: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDE4IDE4Ij4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTkgMTMuNWMtMi40OSAwLTQuNS0yLjAxLTQuNS00LjVTNi41MSA0LjUgOSA0LjVjMS4yNCAwIDIuMzYuNTIgMy4xNyAxLjMzTDEwIDhoNVYzbC0xLjc2IDEuNzZDMTIuMTUgMy42OCAxMC42NiAzIDkgMyA1LjY5IDMgMy4wMSA1LjY5IDMuMDEgOVM1LjY5IDE1IDkgMTVjMi45NyAwIDUuNDMtMi4xNiA1LjktNWgtMS41MmMtLjQ2IDItMi4yNCAzLjUtNC4zOCAzLjV6Ii8+CiAgICA8L2c+Cjwvc3ZnPgo=);
  --jp-icon-regex: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIwIDIwIj4KICA8ZyBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiM0MTQxNDEiPgogICAgPHJlY3QgeD0iMiIgeT0iMiIgd2lkdGg9IjE2IiBoZWlnaHQ9IjE2Ii8+CiAgPC9nPgoKICA8ZyBjbGFzcz0ianAtaWNvbi1hY2NlbnQyIiBmaWxsPSIjRkZGIj4KICAgIDxjaXJjbGUgY2xhc3M9InN0MiIgY3g9IjUuNSIgY3k9IjE0LjUiIHI9IjEuNSIvPgogICAgPHJlY3QgeD0iMTIiIHk9IjQiIGNsYXNzPSJzdDIiIHdpZHRoPSIxIiBoZWlnaHQ9IjgiLz4KICAgIDxyZWN0IHg9IjguNSIgeT0iNy41IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjg2NiAtMC41IDAuNSAwLjg2NiAtMi4zMjU1IDcuMzIxOSkiIGNsYXNzPSJzdDIiIHdpZHRoPSI4IiBoZWlnaHQ9IjEiLz4KICAgIDxyZWN0IHg9IjEyIiB5PSI0IiB0cmFuc2Zvcm09Im1hdHJpeCgwLjUgLTAuODY2IDAuODY2IDAuNSAtMC42Nzc5IDE0LjgyNTIpIiBjbGFzcz0ic3QyIiB3aWR0aD0iMSIgaGVpZ2h0PSI4Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-run: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTggNXYxNGwxMS03eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-running: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDUxMiA1MTIiPgogIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICA8cGF0aCBkPSJNMjU2IDhDMTE5IDggOCAxMTkgOCAyNTZzMTExIDI0OCAyNDggMjQ4IDI0OC0xMTEgMjQ4LTI0OFMzOTMgOCAyNTYgOHptOTYgMzI4YzAgOC44LTcuMiAxNi0xNiAxNkgxNzZjLTguOCAwLTE2LTcuMi0xNi0xNlYxNzZjMC04LjggNy4yLTE2IDE2LTE2aDE2MGM4LjggMCAxNiA3LjIgMTYgMTZ2MTYweiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-save: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTE3IDNINWMtMS4xMSAwLTIgLjktMiAydjE0YzAgMS4xLjg5IDIgMiAyaDE0YzEuMSAwIDItLjkgMi0yVjdsLTQtNHptLTUgMTZjLTEuNjYgMC0zLTEuMzQtMy0zczEuMzQtMyAzLTMgMyAxLjM0IDMgMy0xLjM0IDMtMyAzem0zLTEwSDVWNWgxMHY0eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-search: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMTggMTgiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjEsMTAuOWgtMC43bC0wLjItMC4yYzAuOC0wLjksMS4zLTIuMiwxLjMtMy41YzAtMy0yLjQtNS40LTUuNC01LjRTMS44LDQuMiwxLjgsNy4xczIuNCw1LjQsNS40LDUuNCBjMS4zLDAsMi41LTAuNSwzLjUtMS4zbDAuMiwwLjJ2MC43bDQuMSw0LjFsMS4yLTEuMkwxMi4xLDEwLjl6IE03LjEsMTAuOWMtMi4xLDAtMy43LTEuNy0zLjctMy43czEuNy0zLjcsMy43LTMuN3MzLjcsMS43LDMuNywzLjcgUzkuMiwxMC45LDcuMSwxMC45eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-settings: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIiBkPSJNMTkuNDMgMTIuOThjLjA0LS4zMi4wNy0uNjQuMDctLjk4cy0uMDMtLjY2LS4wNy0uOThsMi4xMS0xLjY1Yy4xOS0uMTUuMjQtLjQyLjEyLS42NGwtMi0zLjQ2Yy0uMTItLjIyLS4zOS0uMy0uNjEtLjIybC0yLjQ5IDFjLS41Mi0uNC0xLjA4LS43My0xLjY5LS45OGwtLjM4LTIuNjVBLjQ4OC40ODggMCAwMDE0IDJoLTRjLS4yNSAwLS40Ni4xOC0uNDkuNDJsLS4zOCAyLjY1Yy0uNjEuMjUtMS4xNy41OS0xLjY5Ljk4bC0yLjQ5LTFjLS4yMy0uMDktLjQ5IDAtLjYxLjIybC0yIDMuNDZjLS4xMy4yMi0uMDcuNDkuMTIuNjRsMi4xMSAxLjY1Yy0uMDQuMzItLjA3LjY1LS4wNy45OHMuMDMuNjYuMDcuOThsLTIuMTEgMS42NWMtLjE5LjE1LS4yNC40Mi0uMTIuNjRsMiAzLjQ2Yy4xMi4yMi4zOS4zLjYxLjIybDIuNDktMWMuNTIuNCAxLjA4LjczIDEuNjkuOThsLjM4IDIuNjVjLjAzLjI0LjI0LjQyLjQ5LjQyaDRjLjI1IDAgLjQ2LS4xOC40OS0uNDJsLjM4LTIuNjVjLjYxLS4yNSAxLjE3LS41OSAxLjY5LS45OGwyLjQ5IDFjLjIzLjA5LjQ5IDAgLjYxLS4yMmwyLTMuNDZjLjEyLS4yMi4wNy0uNDktLjEyLS42NGwtMi4xMS0xLjY1ek0xMiAxNS41Yy0xLjkzIDAtMy41LTEuNTctMy41LTMuNXMxLjU3LTMuNSAzLjUtMy41IDMuNSAxLjU3IDMuNSAzLjUtMS41NyAzLjUtMy41IDMuNXoiLz4KPC9zdmc+Cg==);
  --jp-icon-share: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTYiIHZpZXdCb3g9IjAgMCAyNCAyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTSAxOCAyIEMgMTYuMzU0OTkgMiAxNSAzLjM1NDk5MDQgMTUgNSBDIDE1IDUuMTkwOTUyOSAxNS4wMjE3OTEgNS4zNzcxMjI0IDE1LjA1NjY0MSA1LjU1ODU5MzggTCA3LjkyMTg3NSA5LjcyMDcwMzEgQyA3LjM5ODUzOTkgOS4yNzc4NTM5IDYuNzMyMDc3MSA5IDYgOSBDIDQuMzU0OTkwNCA5IDMgMTAuMzU0OTkgMyAxMiBDIDMgMTMuNjQ1MDEgNC4zNTQ5OTA0IDE1IDYgMTUgQyA2LjczMjA3NzEgMTUgNy4zOTg1Mzk5IDE0LjcyMjE0NiA3LjkyMTg3NSAxNC4yNzkyOTcgTCAxNS4wNTY2NDEgMTguNDM5NDUzIEMgMTUuMDIxNTU1IDE4LjYyMTUxNCAxNSAxOC44MDgzODYgMTUgMTkgQyAxNSAyMC42NDUwMSAxNi4zNTQ5OSAyMiAxOCAyMiBDIDE5LjY0NTAxIDIyIDIxIDIwLjY0NTAxIDIxIDE5IEMgMjEgMTcuMzU0OTkgMTkuNjQ1MDEgMTYgMTggMTYgQyAxNy4yNjc0OCAxNiAxNi42MDE1OTMgMTYuMjc5MzI4IDE2LjA3ODEyNSAxNi43MjI2NTYgTCA4Ljk0MzM1OTQgMTIuNTU4NTk0IEMgOC45NzgyMDk1IDEyLjM3NzEyMiA5IDEyLjE5MDk1MyA5IDEyIEMgOSAxMS44MDkwNDcgOC45NzgyMDk1IDExLjYyMjg3OCA4Ljk0MzM1OTQgMTEuNDQxNDA2IEwgMTYuMDc4MTI1IDcuMjc5Mjk2OSBDIDE2LjYwMTQ2IDcuNzIyMTQ2MSAxNy4yNjc5MjMgOCAxOCA4IEMgMTkuNjQ1MDEgOCAyMSA2LjY0NTAwOTYgMjEgNSBDIDIxIDMuMzU0OTkwNCAxOS42NDUwMSAyIDE4IDIgeiBNIDE4IDQgQyAxOC41NjQxMjkgNCAxOSA0LjQzNTg3MDYgMTkgNSBDIDE5IDUuNTY0MTI5NCAxOC41NjQxMjkgNiAxOCA2IEMgMTcuNDM1ODcxIDYgMTcgNS41NjQxMjk0IDE3IDUgQyAxNyA0LjQzNTg3MDYgMTcuNDM1ODcxIDQgMTggNCB6IE0gNiAxMSBDIDYuNTY0MTI5NCAxMSA3IDExLjQzNTg3MSA3IDEyIEMgNyAxMi41NjQxMjkgNi41NjQxMjk0IDEzIDYgMTMgQyA1LjQzNTg3MDYgMTMgNSAxMi41NjQxMjkgNSAxMiBDIDUgMTEuNDM1ODcxIDUuNDM1ODcwNiAxMSA2IDExIHogTSAxOCAxOCBDIDE4LjU2NDEyOSAxOCAxOSAxOC40MzU4NzEgMTkgMTkgQyAxOSAxOS41NjQxMjkgMTguNTY0MTI5IDIwIDE4IDIwIEMgMTcuNDM1ODcxIDIwIDE3IDE5LjU2NDEyOSAxNyAxOSBDIDE3IDE4LjQzNTg3MSAxNy40MzU4NzEgMTggMTggMTggeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-spreadsheet: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8cGF0aCBjbGFzcz0ianAtaWNvbi1jb250cmFzdDEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNENBRjUwIiBkPSJNMi4yIDIuMnYxNy42aDE3LjZWMi4ySDIuMnptMTUuNCA3LjdoLTUuNVY0LjRoNS41djUuNXpNOS45IDQuNHY1LjVINC40VjQuNGg1LjV6bS01LjUgNy43aDUuNXY1LjVINC40di01LjV6bTcuNyA1LjV2LTUuNWg1LjV2NS41aC01LjV6Ii8+Cjwvc3ZnPgo=);
  --jp-icon-stop: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik02IDZoMTJ2MTJINnoiLz4KICAgIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tab: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTIxIDNIM2MtMS4xIDAtMiAuOS0yIDJ2MTRjMCAxLjEuOSAyIDIgMmgxOGMxLjEgMCAyLS45IDItMlY1YzAtMS4xLS45LTItMi0yem0wIDE2SDNWNWgxMHY0aDh2MTB6Ii8+CiAgPC9nPgo8L3N2Zz4K);
  --jp-icon-table-rows: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMSw4SDNWNGgxOFY4eiBNMjEsMTBIM3Y0aDE4VjEweiBNMjEsMTZIM3Y0aDE4VjE2eiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-tag: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjgiIGhlaWdodD0iMjgiIHZpZXdCb3g9IjAgMCA0MyAyOCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KCTxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CgkJPHBhdGggZD0iTTI4LjgzMzIgMTIuMzM0TDMyLjk5OTggMTYuNTAwN0wzNy4xNjY1IDEyLjMzNEgyOC44MzMyWiIvPgoJCTxwYXRoIGQ9Ik0xNi4yMDk1IDIxLjYxMDRDMTUuNjg3MyAyMi4xMjk5IDE0Ljg0NDMgMjIuMTI5OSAxNC4zMjQ4IDIxLjYxMDRMNi45ODI5IDE0LjcyNDVDNi41NzI0IDE0LjMzOTQgNi4wODMxMyAxMy42MDk4IDYuMDQ3ODYgMTMuMDQ4MkM1Ljk1MzQ3IDExLjUyODggNi4wMjAwMiA4LjYxOTQ0IDYuMDY2MjEgNy4wNzY5NUM2LjA4MjgxIDYuNTE0NzcgNi41NTU0OCA2LjA0MzQ3IDcuMTE4MDQgNi4wMzA1NUM5LjA4ODYzIDUuOTg0NzMgMTMuMjYzOCA1LjkzNTc5IDEzLjY1MTggNi4zMjQyNUwyMS43MzY5IDEzLjYzOUMyMi4yNTYgMTQuMTU4NSAyMS43ODUxIDE1LjQ3MjQgMjEuMjYyIDE1Ljk5NDZMMTYuMjA5NSAyMS42MTA0Wk05Ljc3NTg1IDguMjY1QzkuMzM1NTEgNy44MjU2NiA4LjYyMzUxIDcuODI1NjYgOC4xODI4IDguMjY1QzcuNzQzNDYgOC43MDU3MSA3Ljc0MzQ2IDkuNDE3MzMgOC4xODI4IDkuODU2NjdDOC42MjM4MiAxMC4yOTY0IDkuMzM1ODIgMTAuMjk2NCA5Ljc3NTg1IDkuODU2NjdDMTAuMjE1NiA5LjQxNzMzIDEwLjIxNTYgOC43MDUzMyA5Ljc3NTg1IDguMjY1WiIvPgoJPC9nPgo8L3N2Zz4K);
  --jp-icon-terminal: url(data:image/svg+xml;base64,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);
  --jp-icon-text-editor: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8cGF0aCBjbGFzcz0ianAtdGV4dC1lZGl0b3ItaWNvbi1jb2xvciBqcC1pY29uLXNlbGVjdGFibGUiIGZpbGw9IiM2MTYxNjEiIGQ9Ik0xNSAxNUgzdjJoMTJ2LTJ6bTAtOEgzdjJoMTJWN3pNMyAxM2gxOHYtMkgzdjJ6bTAgOGgxOHYtMkgzdjJ6TTMgM3YyaDE4VjNIM3oiLz4KPC9zdmc+Cg==);
  --jp-icon-toc: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIyNCIgaGVpZ2h0PSIyNCIgdmlld0JveD0iMCAwIDI0IDI0Ij4KICA8ZyBjbGFzcz0ianAtaWNvbjMganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjNjE2MTYxIj4KICAgIDxwYXRoIGQ9Ik03LDVIMjFWN0g3VjVNNywxM1YxMUgyMVYxM0g3TTQsNC41QTEuNSwxLjUgMCAwLDEgNS41LDZBMS41LDEuNSAwIDAsMSA0LDcuNUExLjUsMS41IDAgMCwxIDIuNSw2QTEuNSwxLjUgMCAwLDEgNCw0LjVNNCwxMC41QTEuNSwxLjUgMCAwLDEgNS41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMy41QTEuNSwxLjUgMCAwLDEgMi41LDEyQTEuNSwxLjUgMCAwLDEgNCwxMC41TTcsMTlWMTdIMjFWMTlIN000LDE2LjVBMS41LDEuNSAwIDAsMSA1LjUsMThBMS41LDEuNSAwIDAsMSA0LDE5LjVBMS41LDEuNSAwIDAsMSAyLjUsMThBMS41LDEuNSAwIDAsMSA0LDE2LjVaIiAvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-tree-view: url(data:image/svg+xml;base64,PHN2ZyBoZWlnaHQ9IjI0IiB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICAgIDxnIGNsYXNzPSJqcC1pY29uMyIgZmlsbD0iIzYxNjE2MSI+CiAgICAgICAgPHBhdGggZD0iTTAgMGgyNHYyNEgweiIgZmlsbD0ibm9uZSIvPgogICAgICAgIDxwYXRoIGQ9Ik0yMiAxMVYzaC03djNIOVYzSDJ2OGg3VjhoMnYxMGg0djNoN3YtOGgtN3YzaC0yVjhoMnYzeiIvPgogICAgPC9nPgo8L3N2Zz4K);
  --jp-icon-trusted: url(data:image/svg+xml;base64,PHN2ZyBmaWxsPSJub25lIiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDI0IDI1Ij4KICAgIDxwYXRoIGNsYXNzPSJqcC1pY29uMiIgc3Ryb2tlPSIjMzMzMzMzIiBzdHJva2Utd2lkdGg9IjIiIHRyYW5zZm9ybT0idHJhbnNsYXRlKDIgMykiIGQ9Ik0xLjg2MDk0IDExLjQ0MDlDMC44MjY0NDggOC43NzAyNyAwLjg2Mzc3OSA2LjA1NzY0IDEuMjQ5MDcgNC4xOTkzMkMyLjQ4MjA2IDMuOTMzNDcgNC4wODA2OCAzLjQwMzQ3IDUuNjAxMDIgMi44NDQ5QzcuMjM1NDkgMi4yNDQ0IDguODU2NjYgMS41ODE1IDkuOTg3NiAxLjA5NTM5QzExLjA1OTcgMS41ODM0MSAxMi42MDk0IDIuMjQ0NCAxNC4yMTggMi44NDMzOUMxNS43NTAzIDMuNDEzOTQgMTcuMzk5NSAzLjk1MjU4IDE4Ljc1MzkgNC4yMTM4NUMxOS4xMzY0IDYuMDcxNzcgMTkuMTcwOSA4Ljc3NzIyIDE4LjEzOSAxMS40NDA5QzE3LjAzMDMgMTQuMzAzMiAxNC42NjY4IDE3LjE4NDQgOS45OTk5OSAxOC45MzU0QzUuMzMzMiAxNy4xODQ0IDIuOTY5NjggMTQuMzAzMiAxLjg2MDk0IDExLjQ0MDlaIi8+CiAgICA8cGF0aCBjbGFzcz0ianAtaWNvbjIiIGZpbGw9IiMzMzMzMzMiIHN0cm9rZT0iIzMzMzMzMyIgdHJhbnNmb3JtPSJ0cmFuc2xhdGUoOCA5Ljg2NzE5KSIgZD0iTTIuODYwMTUgNC44NjUzNUwwLjcyNjU0OSAyLjk5OTU5TDAgMy42MzA0NUwyLjg2MDE1IDYuMTMxNTdMOCAwLjYzMDg3Mkw3LjI3ODU3IDBMMi44NjAxNSA0Ljg2NTM1WiIvPgo8L3N2Zz4K);
  --jp-icon-undo: url(data:image/svg+xml;base64,PHN2ZyB2aWV3Qm94PSIwIDAgMjQgMjQiIHdpZHRoPSIxNiIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTEyLjUgOGMtMi42NSAwLTUuMDUuOTktNi45IDIuNkwyIDd2OWg5bC0zLjYyLTMuNjJjMS4zOS0xLjE2IDMuMTYtMS44OCA1LjEyLTEuODggMy41NCAwIDYuNTUgMi4zMSA3LjYgNS41bDIuMzctLjc4QzIxLjA4IDExLjAzIDE3LjE1IDggMTIuNSA4eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-user: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMTYiIHZpZXdCb3g9IjAgMCAyNCAyNCIgeG1sbnM9Imh0dHA6Ly93d3cudzMub3JnLzIwMDAvc3ZnIj4KICA8ZyBjbGFzcz0ianAtaWNvbjMiIGZpbGw9IiM2MTYxNjEiPgogICAgPHBhdGggZD0iTTE2IDdhNCA0IDAgMTEtOCAwIDQgNCAwIDAxOCAwek0xMiAxNGE3IDcgMCAwMC03IDdoMTRhNyA3IDAgMDAtNy03eiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-users: url(data:image/svg+xml;base64,PHN2ZyB3aWR0aD0iMjQiIGhlaWdodD0iMjQiIHZlcnNpb249IjEuMSIgdmlld0JveD0iMCAwIDM2IDI0IiB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciPgogPGcgY2xhc3M9ImpwLWljb24zIiB0cmFuc2Zvcm09Im1hdHJpeCgxLjczMjcgMCAwIDEuNzMyNyAtMy42MjgyIC4wOTk1NzcpIiBmaWxsPSIjNjE2MTYxIj4KICA8cGF0aCB0cmFuc2Zvcm09Im1hdHJpeCgxLjUsMCwwLDEuNSwwLC02KSIgZD0ibTEyLjE4NiA3LjUwOThjLTEuMDUzNSAwLTEuOTc1NyAwLjU2NjUtMi40Nzg1IDEuNDEwMiAwLjc1MDYxIDAuMzEyNzcgMS4zOTc0IDAuODI2NDggMS44NzMgMS40NzI3aDMuNDg2M2MwLTEuNTkyLTEuMjg4OS0yLjg4MjgtMi44ODA5LTIuODgyOHoiLz4KICA8cGF0aCBkPSJtMjAuNDY1IDIuMzg5NWEyLjE4ODUgMi4xODg1IDAgMCAxLTIuMTg4NCAyLjE4ODUgMi4xODg1IDIuMTg4NSAwIDAgMS0yLjE4ODUtMi4xODg1IDIuMTg4NSAyLjE4ODUgMCAwIDEgMi4xODg1LTIuMTg4NSAyLjE4ODUgMi4xODg1IDAgMCAxIDIuMTg4NCAyLjE4ODV6Ii8+CiAgPHBhdGggdHJhbnNmb3JtPSJtYXRyaXgoMS41LDAsMCwxLjUsMCwtNikiIGQ9Im0zLjU4OTggOC40MjE5Yy0xLjExMjYgMC0yLjAxMzcgMC45MDExMS0yLjAxMzcgMi4wMTM3aDIuODE0NWMwLjI2Nzk3LTAuMzczMDkgMC41OTA3LTAuNzA0MzUgMC45NTg5OC0wLjk3ODUyLTAuMzQ0MzMtMC42MTY4OC0xLjAwMzEtMS4wMzUyLTEuNzU5OC0xLjAzNTJ6Ii8+CiAgPHBhdGggZD0ibTYuOTE1NCA0LjYyM2ExLjUyOTQgMS41Mjk0IDAgMCAxLTEuNTI5NCAxLjUyOTQgMS41Mjk0IDEuNTI5NCAwIDAgMS0xLjUyOTQtMS41Mjk0IDEuNTI5NCAxLjUyOTQgMCAwIDEgMS41Mjk0LTEuNTI5NCAxLjUyOTQgMS41Mjk0IDAgMCAxIDEuNTI5NCAxLjUyOTR6Ii8+CiAgPHBhdGggZD0ibTYuMTM1IDEzLjUzNWMwLTMuMjM5MiAyLjYyNTktNS44NjUgNS44NjUtNS44NjUgMy4yMzkyIDAgNS44NjUgMi42MjU5IDUuODY1IDUuODY1eiIvPgogIDxjaXJjbGUgY3g9IjEyIiBjeT0iMy43Njg1IiByPSIyLjk2ODUiLz4KIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-vega: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbjEganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjMjEyMTIxIj4KICAgIDxwYXRoIGQ9Ik0xMC42IDUuNGwyLjItMy4ySDIuMnY3LjNsNC02LjZ6Ii8+CiAgICA8cGF0aCBkPSJNMTUuOCAyLjJsLTQuNCA2LjZMNyA2LjNsLTQuOCA4djUuNWgxNy42VjIuMmgtNHptLTcgMTUuNEg1LjV2LTQuNGgzLjN2NC40em00LjQgMEg5LjhWOS44aDMuNHY3Ljh6bTQuNCAwaC0zLjRWNi41aDMuNHYxMS4xeiIvPgogIDwvZz4KPC9zdmc+Cg==);
  --jp-icon-word: url(data:image/svg+xml;base64,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);
  --jp-icon-yaml: url(data:image/svg+xml;base64,PHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciIHdpZHRoPSIxNiIgdmlld0JveD0iMCAwIDIyIDIyIj4KICA8ZyBjbGFzcz0ianAtaWNvbi1jb250cmFzdDIganAtaWNvbi1zZWxlY3RhYmxlIiBmaWxsPSIjRDgxQjYwIj4KICAgIDxwYXRoIGQ9Ik03LjIgMTguNnYtNS40TDMgNS42aDMuM2wxLjQgMy4xYy4zLjkuNiAxLjYgMSAyLjUuMy0uOC42LTEuNiAxLTIuNWwxLjQtMy4xaDMuNGwtNC40IDcuNnY1LjVsLTIuOS0uMXoiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxNi41IiByPSIyLjEiLz4KICAgIDxjaXJjbGUgY2xhc3M9InN0MCIgY3g9IjE3LjYiIGN5PSIxMSIgcj0iMi4xIi8+CiAgPC9nPgo8L3N2Zz4K);
}

/* Icon CSS class declarations */

.jp-AddAboveIcon {
  background-image: var(--jp-icon-add-above);
}

.jp-AddBelowIcon {
  background-image: var(--jp-icon-add-below);
}

.jp-AddIcon {
  background-image: var(--jp-icon-add);
}

.jp-BellIcon {
  background-image: var(--jp-icon-bell);
}

.jp-BugDotIcon {
  background-image: var(--jp-icon-bug-dot);
}

.jp-BugIcon {
  background-image: var(--jp-icon-bug);
}

.jp-BuildIcon {
  background-image: var(--jp-icon-build);
}

.jp-CaretDownEmptyIcon {
  background-image: var(--jp-icon-caret-down-empty);
}

.jp-CaretDownEmptyThinIcon {
  background-image: var(--jp-icon-caret-down-empty-thin);
}

.jp-CaretDownIcon {
  background-image: var(--jp-icon-caret-down);
}

.jp-CaretLeftIcon {
  background-image: var(--jp-icon-caret-left);
}

.jp-CaretRightIcon {
  background-image: var(--jp-icon-caret-right);
}

.jp-CaretUpEmptyThinIcon {
  background-image: var(--jp-icon-caret-up-empty-thin);
}

.jp-CaretUpIcon {
  background-image: var(--jp-icon-caret-up);
}

.jp-CaseSensitiveIcon {
  background-image: var(--jp-icon-case-sensitive);
}

.jp-CheckIcon {
  background-image: var(--jp-icon-check);
}

.jp-CircleEmptyIcon {
  background-image: var(--jp-icon-circle-empty);
}

.jp-CircleIcon {
  background-image: var(--jp-icon-circle);
}

.jp-ClearIcon {
  background-image: var(--jp-icon-clear);
}

.jp-CloseIcon {
  background-image: var(--jp-icon-close);
}

.jp-CodeCheckIcon {
  background-image: var(--jp-icon-code-check);
}

.jp-CodeIcon {
  background-image: var(--jp-icon-code);
}

.jp-CollapseAllIcon {
  background-image: var(--jp-icon-collapse-all);
}

.jp-ConsoleIcon {
  background-image: var(--jp-icon-console);
}

.jp-CopyIcon {
  background-image: var(--jp-icon-copy);
}

.jp-CopyrightIcon {
  background-image: var(--jp-icon-copyright);
}

.jp-CutIcon {
  background-image: var(--jp-icon-cut);
}

.jp-DeleteIcon {
  background-image: var(--jp-icon-delete);
}

.jp-DownloadIcon {
  background-image: var(--jp-icon-download);
}

.jp-DuplicateIcon {
  background-image: var(--jp-icon-duplicate);
}

.jp-EditIcon {
  background-image: var(--jp-icon-edit);
}

.jp-EllipsesIcon {
  background-image: var(--jp-icon-ellipses);
}

.jp-ErrorIcon {
  background-image: var(--jp-icon-error);
}

.jp-ExpandAllIcon {
  background-image: var(--jp-icon-expand-all);
}

.jp-ExtensionIcon {
  background-image: var(--jp-icon-extension);
}

.jp-FastForwardIcon {
  background-image: var(--jp-icon-fast-forward);
}

.jp-FileIcon {
  background-image: var(--jp-icon-file);
}

.jp-FileUploadIcon {
  background-image: var(--jp-icon-file-upload);
}

.jp-FilterDotIcon {
  background-image: var(--jp-icon-filter-dot);
}

.jp-FilterIcon {
  background-image: var(--jp-icon-filter);
}

.jp-FilterListIcon {
  background-image: var(--jp-icon-filter-list);
}

.jp-FolderFavoriteIcon {
  background-image: var(--jp-icon-folder-favorite);
}

.jp-FolderIcon {
  background-image: var(--jp-icon-folder);
}

.jp-HomeIcon {
  background-image: var(--jp-icon-home);
}

.jp-Html5Icon {
  background-image: var(--jp-icon-html5);
}

.jp-ImageIcon {
  background-image: var(--jp-icon-image);
}

.jp-InfoIcon {
  background-image: var(--jp-icon-info);
}

.jp-InspectorIcon {
  background-image: var(--jp-icon-inspector);
}

.jp-JsonIcon {
  background-image: var(--jp-icon-json);
}

.jp-JuliaIcon {
  background-image: var(--jp-icon-julia);
}

.jp-JupyterFaviconIcon {
  background-image: var(--jp-icon-jupyter-favicon);
}

.jp-JupyterIcon {
  background-image: var(--jp-icon-jupyter);
}

.jp-JupyterlabWordmarkIcon {
  background-image: var(--jp-icon-jupyterlab-wordmark);
}

.jp-KernelIcon {
  background-image: var(--jp-icon-kernel);
}

.jp-KeyboardIcon {
  background-image: var(--jp-icon-keyboard);
}

.jp-LaunchIcon {
  background-image: var(--jp-icon-launch);
}

.jp-LauncherIcon {
  background-image: var(--jp-icon-launcher);
}

.jp-LineFormIcon {
  background-image: var(--jp-icon-line-form);
}

.jp-LinkIcon {
  background-image: var(--jp-icon-link);
}

.jp-ListIcon {
  background-image: var(--jp-icon-list);
}

.jp-MarkdownIcon {
  background-image: var(--jp-icon-markdown);
}

.jp-MoveDownIcon {
  background-image: var(--jp-icon-move-down);
}

.jp-MoveUpIcon {
  background-image: var(--jp-icon-move-up);
}

.jp-NewFolderIcon {
  background-image: var(--jp-icon-new-folder);
}

.jp-NotTrustedIcon {
  background-image: var(--jp-icon-not-trusted);
}

.jp-NotebookIcon {
  background-image: var(--jp-icon-notebook);
}

.jp-NumberingIcon {
  background-image: var(--jp-icon-numbering);
}

.jp-OfflineBoltIcon {
  background-image: var(--jp-icon-offline-bolt);
}

.jp-PaletteIcon {
  background-image: var(--jp-icon-palette);
}

.jp-PasteIcon {
  background-image: var(--jp-icon-paste);
}

.jp-PdfIcon {
  background-image: var(--jp-icon-pdf);
}

.jp-PythonIcon {
  background-image: var(--jp-icon-python);
}

.jp-RKernelIcon {
  background-image: var(--jp-icon-r-kernel);
}

.jp-ReactIcon {
  background-image: var(--jp-icon-react);
}

.jp-RedoIcon {
  background-image: var(--jp-icon-redo);
}

.jp-RefreshIcon {
  background-image: var(--jp-icon-refresh);
}

.jp-RegexIcon {
  background-image: var(--jp-icon-regex);
}

.jp-RunIcon {
  background-image: var(--jp-icon-run);
}

.jp-RunningIcon {
  background-image: var(--jp-icon-running);
}

.jp-SaveIcon {
  background-image: var(--jp-icon-save);
}

.jp-SearchIcon {
  background-image: var(--jp-icon-search);
}

.jp-SettingsIcon {
  background-image: var(--jp-icon-settings);
}

.jp-ShareIcon {
  background-image: var(--jp-icon-share);
}

.jp-SpreadsheetIcon {
  background-image: var(--jp-icon-spreadsheet);
}

.jp-StopIcon {
  background-image: var(--jp-icon-stop);
}

.jp-TabIcon {
  background-image: var(--jp-icon-tab);
}

.jp-TableRowsIcon {
  background-image: var(--jp-icon-table-rows);
}

.jp-TagIcon {
  background-image: var(--jp-icon-tag);
}

.jp-TerminalIcon {
  background-image: var(--jp-icon-terminal);
}

.jp-TextEditorIcon {
  background-image: var(--jp-icon-text-editor);
}

.jp-TocIcon {
  background-image: var(--jp-icon-toc);
}

.jp-TreeViewIcon {
  background-image: var(--jp-icon-tree-view);
}

.jp-TrustedIcon {
  background-image: var(--jp-icon-trusted);
}

.jp-UndoIcon {
  background-image: var(--jp-icon-undo);
}

.jp-UserIcon {
  background-image: var(--jp-icon-user);
}

.jp-UsersIcon {
  background-image: var(--jp-icon-users);
}

.jp-VegaIcon {
  background-image: var(--jp-icon-vega);
}

.jp-WordIcon {
  background-image: var(--jp-icon-word);
}

.jp-YamlIcon {
  background-image: var(--jp-icon-yaml);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * (DEPRECATED) Support for consuming icons as CSS background images
 */

.jp-Icon,
.jp-MaterialIcon {
  background-position: center;
  background-repeat: no-repeat;
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-cover {
  background-position: center;
  background-repeat: no-repeat;
  background-size: cover;
}

/**
 * (DEPRECATED) Support for specific CSS icon sizes
 */

.jp-Icon-16 {
  background-size: 16px;
  min-width: 16px;
  min-height: 16px;
}

.jp-Icon-18 {
  background-size: 18px;
  min-width: 18px;
  min-height: 18px;
}

.jp-Icon-20 {
  background-size: 20px;
  min-width: 20px;
  min-height: 20px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.lm-TabBar .lm-TabBar-addButton {
  align-items: center;
  display: flex;
  padding: 4px;
  padding-bottom: 5px;
  margin-right: 1px;
  background-color: var(--jp-layout-color2);
}

.lm-TabBar .lm-TabBar-addButton:hover {
  background-color: var(--jp-layout-color1);
}

.lm-DockPanel-tabBar .lm-TabBar-tab {
  width: var(--jp-private-horizontal-tab-width);
}

.lm-DockPanel-tabBar .lm-TabBar-content {
  flex: unset;
}

.lm-DockPanel-tabBar[data-orientation='horizontal'] {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for icons as inline SVG HTMLElements
 */

/* recolor the primary elements of an icon */
.jp-icon0[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon1[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon2[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon3[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-accent0[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-accent1[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-accent2[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-accent3[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-accent4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-accent0[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-accent1[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-accent2[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-accent3[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-accent4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-none[fill] {
  fill: none;
}

.jp-icon-none[stroke] {
  stroke: none;
}

/* brand icon colors. Same for light and dark */
.jp-icon-brand0[fill] {
  fill: var(--jp-brand-color0);
}

.jp-icon-brand1[fill] {
  fill: var(--jp-brand-color1);
}

.jp-icon-brand2[fill] {
  fill: var(--jp-brand-color2);
}

.jp-icon-brand3[fill] {
  fill: var(--jp-brand-color3);
}

.jp-icon-brand4[fill] {
  fill: var(--jp-brand-color4);
}

.jp-icon-brand0[stroke] {
  stroke: var(--jp-brand-color0);
}

.jp-icon-brand1[stroke] {
  stroke: var(--jp-brand-color1);
}

.jp-icon-brand2[stroke] {
  stroke: var(--jp-brand-color2);
}

.jp-icon-brand3[stroke] {
  stroke: var(--jp-brand-color3);
}

.jp-icon-brand4[stroke] {
  stroke: var(--jp-brand-color4);
}

/* warn icon colors. Same for light and dark */
.jp-icon-warn0[fill] {
  fill: var(--jp-warn-color0);
}

.jp-icon-warn1[fill] {
  fill: var(--jp-warn-color1);
}

.jp-icon-warn2[fill] {
  fill: var(--jp-warn-color2);
}

.jp-icon-warn3[fill] {
  fill: var(--jp-warn-color3);
}

.jp-icon-warn0[stroke] {
  stroke: var(--jp-warn-color0);
}

.jp-icon-warn1[stroke] {
  stroke: var(--jp-warn-color1);
}

.jp-icon-warn2[stroke] {
  stroke: var(--jp-warn-color2);
}

.jp-icon-warn3[stroke] {
  stroke: var(--jp-warn-color3);
}

/* icon colors that contrast well with each other and most backgrounds */
.jp-icon-contrast0[fill] {
  fill: var(--jp-icon-contrast-color0);
}

.jp-icon-contrast1[fill] {
  fill: var(--jp-icon-contrast-color1);
}

.jp-icon-contrast2[fill] {
  fill: var(--jp-icon-contrast-color2);
}

.jp-icon-contrast3[fill] {
  fill: var(--jp-icon-contrast-color3);
}

.jp-icon-contrast0[stroke] {
  stroke: var(--jp-icon-contrast-color0);
}

.jp-icon-contrast1[stroke] {
  stroke: var(--jp-icon-contrast-color1);
}

.jp-icon-contrast2[stroke] {
  stroke: var(--jp-icon-contrast-color2);
}

.jp-icon-contrast3[stroke] {
  stroke: var(--jp-icon-contrast-color3);
}

.jp-icon-dot[fill] {
  fill: var(--jp-warn-color0);
}

.jp-jupyter-icon-color[fill] {
  fill: var(--jp-jupyter-icon-color, var(--jp-warn-color0));
}

.jp-notebook-icon-color[fill] {
  fill: var(--jp-notebook-icon-color, var(--jp-warn-color0));
}

.jp-json-icon-color[fill] {
  fill: var(--jp-json-icon-color, var(--jp-warn-color1));
}

.jp-console-icon-color[fill] {
  fill: var(--jp-console-icon-color, white);
}

.jp-console-icon-background-color[fill] {
  fill: var(--jp-console-icon-background-color, var(--jp-brand-color1));
}

.jp-terminal-icon-color[fill] {
  fill: var(--jp-terminal-icon-color, var(--jp-layout-color2));
}

.jp-terminal-icon-background-color[fill] {
  fill: var(
    --jp-terminal-icon-background-color,
    var(--jp-inverse-layout-color2)
  );
}

.jp-text-editor-icon-color[fill] {
  fill: var(--jp-text-editor-icon-color, var(--jp-inverse-layout-color3));
}

.jp-inspector-icon-color[fill] {
  fill: var(--jp-inspector-icon-color, var(--jp-inverse-layout-color3));
}

/* CSS for icons in selected filebrowser listing items */
.jp-DirListing-item.jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

.jp-DirListing-item.jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* stylelint-disable selector-max-class, selector-max-compound-selectors */

/**
* TODO: come up with non css-hack solution for showing the busy icon on top
*  of the close icon
* CSS for complex behavior of close icon of tabs in the main area tabbar
*/
.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon3[fill] {
  fill: none;
}

.lm-DockPanel-tabBar
  .lm-TabBar-tab.lm-mod-closable.jp-mod-dirty
  > .lm-TabBar-tabCloseIcon
  > :not(:hover)
  > .jp-icon-busy[fill] {
  fill: var(--jp-inverse-layout-color3);
}

/* stylelint-enable selector-max-class, selector-max-compound-selectors */

/* CSS for icons in status bar */
#jp-main-statusbar .jp-mod-selected .jp-icon-selectable[fill] {
  fill: #fff;
}

#jp-main-statusbar .jp-mod-selected .jp-icon-selectable-inverse[fill] {
  fill: var(--jp-brand-color1);
}

/* special handling for splash icon CSS. While the theme CSS reloads during
   splash, the splash icon can loose theming. To prevent that, we set a
   default for its color variable */
:root {
  --jp-warn-color0: var(--md-orange-700);
}

/* not sure what to do with this one, used in filebrowser listing */
.jp-DragIcon {
  margin-right: 4px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/**
 * Support for alt colors for icons as inline SVG HTMLElements
 */

/* alt recolor the primary elements of an icon */
.jp-icon-alt .jp-icon0[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-alt .jp-icon1[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-alt .jp-icon2[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-alt .jp-icon3[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-alt .jp-icon4[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-alt .jp-icon0[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-alt .jp-icon1[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-alt .jp-icon2[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-alt .jp-icon3[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-alt .jp-icon4[stroke] {
  stroke: var(--jp-layout-color4);
}

/* alt recolor the accent elements of an icon */
.jp-icon-alt .jp-icon-accent0[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-alt .jp-icon-accent1[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-alt .jp-icon-accent2[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-alt .jp-icon-accent3[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-alt .jp-icon-accent4[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-alt .jp-icon-accent0[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-alt .jp-icon-accent1[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-alt .jp-icon-accent2[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-alt .jp-icon-accent3[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-alt .jp-icon-accent4[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-icon-hoverShow:not(:hover) .jp-icon-hoverShow-content {
  display: none !important;
}

/**
 * Support for hover colors for icons as inline SVG HTMLElements
 */

/**
 * regular colors
 */

/* recolor the primary elements of an icon */
.jp-icon-hover :hover .jp-icon0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-hover :hover .jp-icon1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-hover :hover .jp-icon2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-hover :hover .jp-icon3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-hover :hover .jp-icon4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-hover :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-hover :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-hover :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-hover :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/* recolor the accent elements of an icon */
.jp-icon-hover :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-hover :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-hover :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-hover :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-hover :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-hover :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-hover :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-hover :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-hover :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* set the color of an icon to transparent */
.jp-icon-hover :hover .jp-icon-none-hover[fill] {
  fill: none;
}

.jp-icon-hover :hover .jp-icon-none-hover[stroke] {
  stroke: none;
}

/**
 * inverse colors
 */

/* inverse recolor the primary elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[fill] {
  fill: var(--jp-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[fill] {
  fill: var(--jp-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[fill] {
  fill: var(--jp-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[fill] {
  fill: var(--jp-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[fill] {
  fill: var(--jp-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon0-hover[stroke] {
  stroke: var(--jp-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon1-hover[stroke] {
  stroke: var(--jp-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon2-hover[stroke] {
  stroke: var(--jp-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon3-hover[stroke] {
  stroke: var(--jp-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon4-hover[stroke] {
  stroke: var(--jp-layout-color4);
}

/* inverse recolor the accent elements of an icon */
.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[fill] {
  fill: var(--jp-inverse-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[fill] {
  fill: var(--jp-inverse-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[fill] {
  fill: var(--jp-inverse-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[fill] {
  fill: var(--jp-inverse-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[fill] {
  fill: var(--jp-inverse-layout-color4);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent0-hover[stroke] {
  stroke: var(--jp-inverse-layout-color0);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent1-hover[stroke] {
  stroke: var(--jp-inverse-layout-color1);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent2-hover[stroke] {
  stroke: var(--jp-inverse-layout-color2);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent3-hover[stroke] {
  stroke: var(--jp-inverse-layout-color3);
}

.jp-icon-hover.jp-icon-alt :hover .jp-icon-accent4-hover[stroke] {
  stroke: var(--jp-inverse-layout-color4);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-IFrame {
  width: 100%;
  height: 100%;
}

.jp-IFrame > iframe {
  border: none;
}

/*
When drag events occur, `lm-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-IFrame {
  position: relative;
}

body.lm-mod-override-cursor .jp-IFrame::before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-HoverBox {
  position: fixed;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FormGroup-content fieldset {
  border: none;
  padding: 0;
  min-width: 0;
  width: 100%;
}

/* stylelint-disable selector-max-type */

.jp-FormGroup-content fieldset .jp-inputFieldWrapper input,
.jp-FormGroup-content fieldset .jp-inputFieldWrapper select,
.jp-FormGroup-content fieldset .jp-inputFieldWrapper textarea {
  font-size: var(--jp-content-font-size2);
  border-color: var(--jp-input-border-color);
  border-style: solid;
  border-radius: var(--jp-border-radius);
  border-width: 1px;
  padding: 6px 8px;
  background: none;
  color: var(--jp-ui-font-color0);
  height: inherit;
}

.jp-FormGroup-content fieldset input[type='checkbox'] {
  position: relative;
  top: 2px;
  margin-left: 0;
}

.jp-FormGroup-content button.jp-mod-styled {
  cursor: pointer;
}

.jp-FormGroup-content .checkbox label {
  cursor: pointer;
  font-size: var(--jp-content-font-size1);
}

.jp-FormGroup-content .jp-root > fieldset > legend {
  display: none;
}

.jp-FormGroup-content .jp-root > fieldset > p {
  display: none;
}

/** copy of `input.jp-mod-styled:focus` style */
.jp-FormGroup-content fieldset input:focus,
.jp-FormGroup-content fieldset select:focus {
  -moz-outline-radius: unset;
  outline: var(--jp-border-width) solid var(--md-blue-500);
  outline-offset: -1px;
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-FormGroup-content fieldset input:hover:not(:focus),
.jp-FormGroup-content fieldset select:hover:not(:focus) {
  background-color: var(--jp-border-color2);
}

/* stylelint-enable selector-max-type */

.jp-FormGroup-content .checkbox .field-description {
  /* Disable default description field for checkbox:
   because other widgets do not have description fields,
   we add descriptions to each widget on the field level.
  */
  display: none;
}

.jp-FormGroup-content #root__description {
  display: none;
}

.jp-FormGroup-content .jp-modifiedIndicator {
  width: 5px;
  background-color: var(--jp-brand-color2);
  margin-top: 0;
  margin-left: calc(var(--jp-private-settingeditor-modifier-indent) * -1);
  flex-shrink: 0;
}

.jp-FormGroup-content .jp-modifiedIndicator.jp-errorIndicator {
  background-color: var(--jp-error-color0);
  margin-right: 0.5em;
}

/* RJSF ARRAY style */

.jp-arrayFieldWrapper legend {
  font-size: var(--jp-content-font-size2);
  color: var(--jp-ui-font-color0);
  flex-basis: 100%;
  padding: 4px 0;
  font-weight: var(--jp-content-heading-font-weight);
  border-bottom: 1px solid var(--jp-border-color2);
}

.jp-arrayFieldWrapper .field-description {
  padding: 4px 0;
  white-space: pre-wrap;
}

.jp-arrayFieldWrapper .array-item {
  width: 100%;
  border: 1px solid var(--jp-border-color2);
  border-radius: 4px;
  margin: 4px;
}

.jp-ArrayOperations {
  display: flex;
  margin-left: 8px;
}

.jp-ArrayOperationsButton {
  margin: 2px;
}

.jp-ArrayOperationsButton .jp-icon3[fill] {
  fill: var(--jp-ui-font-color0);
}

button.jp-ArrayOperationsButton.jp-mod-styled:disabled {
  cursor: not-allowed;
  opacity: 0.5;
}

/* RJSF form validation error */

.jp-FormGroup-content .validationErrors {
  color: var(--jp-error-color0);
}

/* Hide panel level error as duplicated the field level error */
.jp-FormGroup-content .panel.errors {
  display: none;
}

/* RJSF normal content (settings-editor) */

.jp-FormGroup-contentNormal {
  display: flex;
  align-items: center;
  flex-wrap: wrap;
}

.jp-FormGroup-contentNormal .jp-FormGroup-contentItem {
  margin-left: 7px;
  color: var(--jp-ui-font-color0);
}

.jp-FormGroup-contentNormal .jp-FormGroup-description {
  flex-basis: 100%;
  padding: 4px 7px;
}

.jp-FormGroup-contentNormal .jp-FormGroup-default {
  flex-basis: 100%;
  padding: 4px 7px;
}

.jp-FormGroup-contentNormal .jp-FormGroup-fieldLabel {
  font-size: var(--jp-content-font-size1);
  font-weight: normal;
  min-width: 120px;
}

.jp-FormGroup-contentNormal fieldset:not(:first-child) {
  margin-left: 7px;
}

.jp-FormGroup-contentNormal .field-array-of-string .array-item {
  /* Display `jp-ArrayOperations` buttons side-by-side with content except
    for small screens where flex-wrap will place them one below the other.
  */
  display: flex;
  align-items: center;
  flex-wrap: wrap;
}

.jp-FormGroup-contentNormal .jp-objectFieldWrapper .form-group {
  padding: 2px 8px 2px var(--jp-private-settingeditor-modifier-indent);
  margin-top: 2px;
}

/* RJSF compact content (metadata-form) */

.jp-FormGroup-content.jp-FormGroup-contentCompact {
  width: 100%;
}

.jp-FormGroup-contentCompact .form-group {
  display: flex;
  padding: 0.5em 0.2em 0.5em 0;
}

.jp-FormGroup-contentCompact
  .jp-FormGroup-compactTitle
  .jp-FormGroup-description {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color2);
}

.jp-FormGroup-contentCompact .jp-FormGroup-fieldLabel {
  padding-bottom: 0.3em;
}

.jp-FormGroup-contentCompact .jp-inputFieldWrapper .form-control {
  width: 100%;
  box-sizing: border-box;
}

.jp-FormGroup-contentCompact .jp-arrayFieldWrapper .jp-FormGroup-compactTitle {
  padding-bottom: 7px;
}

.jp-FormGroup-contentCompact
  .jp-objectFieldWrapper
  .jp-objectFieldWrapper
  .form-group {
  padding: 2px 8px 2px var(--jp-private-settingeditor-modifier-indent);
  margin-top: 2px;
}

.jp-FormGroup-contentCompact ul.error-detail {
  margin-block-start: 0.5em;
  margin-block-end: 0.5em;
  padding-inline-start: 1em;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-SidePanel {
  display: flex;
  flex-direction: column;
  min-width: var(--jp-sidebar-min-width);
  overflow-y: auto;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);
  font-size: var(--jp-ui-font-size1);
}

.jp-SidePanel-header {
  flex: 0 0 auto;
  display: flex;
  border-bottom: var(--jp-border-width) solid var(--jp-border-color2);
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin: 0;
  padding: 2px;
  text-transform: uppercase;
}

.jp-SidePanel-toolbar {
  flex: 0 0 auto;
}

.jp-SidePanel-content {
  flex: 1 1 auto;
}

.jp-SidePanel-toolbar,
.jp-AccordionPanel-toolbar {
  height: var(--jp-private-toolbar-height);
}

.jp-SidePanel-toolbar.jp-Toolbar-micro {
  display: none;
}

.lm-AccordionPanel .jp-AccordionPanel-title {
  box-sizing: border-box;
  line-height: 25px;
  margin: 0;
  display: flex;
  align-items: center;
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  font-size: var(--jp-ui-font-size0);
}

.jp-AccordionPanel-title {
  cursor: pointer;
  user-select: none;
  -moz-user-select: none;
  -webkit-user-select: none;
  text-transform: uppercase;
}

.lm-AccordionPanel[data-orientation='horizontal'] > .jp-AccordionPanel-title {
  /* Title is rotated for horizontal accordion panel using CSS */
  display: block;
  transform-origin: top left;
  transform: rotate(-90deg) translate(-100%);
}

.jp-AccordionPanel-title .lm-AccordionPanel-titleLabel {
  user-select: none;
  text-overflow: ellipsis;
  white-space: nowrap;
  overflow: hidden;
}

.jp-AccordionPanel-title .lm-AccordionPanel-titleCollapser {
  transform: rotate(-90deg);
  margin: auto 0;
  height: 16px;
}

.jp-AccordionPanel-title.lm-mod-expanded .lm-AccordionPanel-titleCollapser {
  transform: rotate(0deg);
}

.lm-AccordionPanel .jp-AccordionPanel-toolbar {
  background: none;
  box-shadow: none;
  border: none;
  margin-left: auto;
}

.lm-AccordionPanel .lm-SplitPanel-handle:hover {
  background: var(--jp-layout-color3);
}

.jp-text-truncated {
  overflow: hidden;
  text-overflow: ellipsis;
  white-space: nowrap;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Spinner {
  position: absolute;
  display: flex;
  justify-content: center;
  align-items: center;
  z-index: 10;
  left: 0;
  top: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-layout-color0);
  outline: none;
}

.jp-SpinnerContent {
  font-size: 10px;
  margin: 50px auto;
  text-indent: -9999em;
  width: 3em;
  height: 3em;
  border-radius: 50%;
  background: var(--jp-brand-color3);
  background: linear-gradient(
    to right,
    #f37626 10%,
    rgba(255, 255, 255, 0) 42%
  );
  position: relative;
  animation: load3 1s infinite linear, fadeIn 1s;
}

.jp-SpinnerContent::before {
  width: 50%;
  height: 50%;
  background: #f37626;
  border-radius: 100% 0 0;
  position: absolute;
  top: 0;
  left: 0;
  content: '';
}

.jp-SpinnerContent::after {
  background: var(--jp-layout-color0);
  width: 75%;
  height: 75%;
  border-radius: 50%;
  content: '';
  margin: auto;
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  right: 0;
}

@keyframes fadeIn {
  0% {
    opacity: 0;
  }

  100% {
    opacity: 1;
  }
}

@keyframes load3 {
  0% {
    transform: rotate(0deg);
  }

  100% {
    transform: rotate(360deg);
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

button.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: none;
  box-sizing: border-box;
  text-align: center;
  line-height: 32px;
  height: 32px;
  padding: 0 12px;
  letter-spacing: 0.8px;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input.jp-mod-styled {
  background: var(--jp-input-background);
  height: 28px;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color1);
  padding-left: 7px;
  padding-right: 7px;
  font-size: var(--jp-ui-font-size2);
  color: var(--jp-ui-font-color0);
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

input[type='checkbox'].jp-mod-styled {
  appearance: checkbox;
  -webkit-appearance: checkbox;
  -moz-appearance: checkbox;
  height: auto;
}

input.jp-mod-styled:focus {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-select-wrapper {
  display: flex;
  position: relative;
  flex-direction: column;
  padding: 1px;
  background-color: var(--jp-layout-color1);
  box-sizing: border-box;
  margin-bottom: 12px;
}

.jp-select-wrapper:not(.multiple) {
  height: 28px;
}

.jp-select-wrapper.jp-mod-focused select.jp-mod-styled {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-input-active-background);
}

select.jp-mod-styled:hover {
  cursor: pointer;
  color: var(--jp-ui-font-color0);
  background-color: var(--jp-input-hover-background);
  box-shadow: inset 0 0 1px rgba(0, 0, 0, 0.5);
}

select.jp-mod-styled {
  flex: 1 1 auto;
  width: 100%;
  font-size: var(--jp-ui-font-size2);
  background: var(--jp-input-background);
  color: var(--jp-ui-font-color0);
  padding: 0 25px 0 8px;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
}

select.jp-mod-styled:not([multiple]) {
  height: 32px;
}

select.jp-mod-styled[multiple] {
  max-height: 200px;
  overflow-y: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-switch {
  display: flex;
  align-items: center;
  padding-left: 4px;
  padding-right: 4px;
  font-size: var(--jp-ui-font-size1);
  background-color: transparent;
  color: var(--jp-ui-font-color1);
  border: none;
  height: 20px;
}

.jp-switch:hover {
  background-color: var(--jp-layout-color2);
}

.jp-switch-label {
  margin-right: 5px;
  font-family: var(--jp-ui-font-family);
}

.jp-switch-track {
  cursor: pointer;
  background-color: var(--jp-switch-color, var(--jp-border-color1));
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 34px;
  height: 16px;
  width: 35px;
  position: relative;
}

.jp-switch-track::before {
  content: '';
  position: absolute;
  height: 10px;
  width: 10px;
  margin: 3px;
  left: 0;
  background-color: var(--jp-ui-inverse-font-color1);
  -webkit-transition: 0.4s;
  transition: 0.4s;
  border-radius: 50%;
}

.jp-switch[aria-checked='true'] .jp-switch-track {
  background-color: var(--jp-switch-true-position-color, var(--jp-warn-color0));
}

.jp-switch[aria-checked='true'] .jp-switch-track::before {
  /* track width (35) - margins (3 + 3) - thumb width (10) */
  left: 19px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toolbar-height: calc(
    28px + var(--jp-border-width)
  ); /* leave 28px for content */
}

.jp-Toolbar {
  color: var(--jp-ui-font-color1);
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: 2px;
  z-index: 8;
  overflow-x: hidden;
}

/* Toolbar items */

.jp-Toolbar > .jp-Toolbar-item.jp-Toolbar-spacer {
  flex-grow: 1;
  flex-shrink: 1;
}

.jp-Toolbar-item.jp-Toolbar-kernelStatus {
  display: inline-block;
  width: 32px;
  background-repeat: no-repeat;
  background-position: center;
  background-size: 16px;
}

.jp-Toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  display: flex;
  padding-left: 1px;
  padding-right: 1px;
  font-size: var(--jp-ui-font-size1);
  line-height: var(--jp-private-toolbar-height);
  height: 100%;
}

/* Toolbar buttons */

/* This is the div we use to wrap the react component into a Widget */
div.jp-ToolbarButton {
  color: transparent;
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0;
  margin: 0;
}

button.jp-ToolbarButtonComponent {
  background: var(--jp-layout-color1);
  border: none;
  box-sizing: border-box;
  outline: none;
  appearance: none;
  -webkit-appearance: none;
  -moz-appearance: none;
  padding: 0 6px;
  margin: 0;
  height: 24px;
  border-radius: var(--jp-border-radius);
  display: flex;
  align-items: center;
  text-align: center;
  font-size: 14px;
  min-width: unset;
  min-height: unset;
}

button.jp-ToolbarButtonComponent:disabled {
  opacity: 0.4;
}

button.jp-ToolbarButtonComponent > span {
  padding: 0;
  flex: 0 0 auto;
}

button.jp-ToolbarButtonComponent .jp-ToolbarButtonComponent-label {
  font-size: var(--jp-ui-font-size1);
  line-height: 100%;
  padding-left: 2px;
  color: var(--jp-ui-font-color1);
  font-family: var(--jp-ui-font-family);
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar.jp-Toolbar-micro {
  padding: 0;
  min-height: 0;
}

#jp-main-dock-panel[data-mode='single-document']
  .jp-MainAreaWidget
  > .jp-Toolbar {
  border: none;
  box-shadow: none;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-WindowedPanel-outer {
  position: relative;
  overflow-y: auto;
}

.jp-WindowedPanel-inner {
  position: relative;
}

.jp-WindowedPanel-window {
  position: absolute;
  left: 0;
  right: 0;
  overflow: visible;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/* Sibling imports */

body {
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
}

/* Disable native link decoration styles everywhere outside of dialog boxes */
a {
  text-decoration: unset;
  color: unset;
}

a:hover {
  text-decoration: unset;
  color: unset;
}

/* Accessibility for links inside dialog box text */
.jp-Dialog-content a {
  text-decoration: revert;
  color: var(--jp-content-link-color);
}

.jp-Dialog-content a:hover {
  text-decoration: revert;
}

/* Styles for ui-components */
.jp-Button {
  color: var(--jp-ui-font-color2);
  border-radius: var(--jp-border-radius);
  padding: 0 12px;
  font-size: var(--jp-ui-font-size1);

  /* Copy from blueprint 3 */
  display: inline-flex;
  flex-direction: row;
  border: none;
  cursor: pointer;
  align-items: center;
  justify-content: center;
  text-align: left;
  vertical-align: middle;
  min-height: 30px;
  min-width: 30px;
}

.jp-Button:disabled {
  cursor: not-allowed;
}

.jp-Button:empty {
  padding: 0 !important;
}

.jp-Button.jp-mod-small {
  min-height: 24px;
  min-width: 24px;
  font-size: 12px;
  padding: 0 7px;
}

/* Use our own theme for hover styles */
.jp-Button.jp-mod-minimal:hover {
  background-color: var(--jp-layout-color2);
}

.jp-Button.jp-mod-minimal {
  background: none;
}

.jp-InputGroup {
  display: block;
  position: relative;
}

.jp-InputGroup input {
  box-sizing: border-box;
  border: none;
  border-radius: 0;
  background-color: transparent;
  color: var(--jp-ui-font-color0);
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
  padding-bottom: 0;
  padding-top: 0;
  padding-left: 10px;
  padding-right: 28px;
  position: relative;
  width: 100%;
  -webkit-appearance: none;
  -moz-appearance: none;
  appearance: none;
  font-size: 14px;
  font-weight: 400;
  height: 30px;
  line-height: 30px;
  outline: none;
  vertical-align: middle;
}

.jp-InputGroup input:focus {
  box-shadow: inset 0 0 0 var(--jp-border-width)
      var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-InputGroup input:disabled {
  cursor: not-allowed;
  resize: block;
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color2);
}

.jp-InputGroup input:disabled ~ span {
  cursor: not-allowed;
  color: var(--jp-ui-font-color2);
}

.jp-InputGroup input::placeholder,
input::placeholder {
  color: var(--jp-ui-font-color2);
}

.jp-InputGroupAction {
  position: absolute;
  bottom: 1px;
  right: 0;
  padding: 6px;
}

.jp-HTMLSelect.jp-DefaultStyle select {
  background-color: initial;
  border: none;
  border-radius: 0;
  box-shadow: none;
  color: var(--jp-ui-font-color0);
  display: block;
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  height: 24px;
  line-height: 14px;
  padding: 0 25px 0 10px;
  text-align: left;
  -moz-appearance: none;
  -webkit-appearance: none;
}

.jp-HTMLSelect.jp-DefaultStyle select:disabled {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color2);
  cursor: not-allowed;
  resize: block;
}

.jp-HTMLSelect.jp-DefaultStyle select:disabled ~ span {
  cursor: not-allowed;
}

/* Use our own theme for hover and option styles */
/* stylelint-disable-next-line selector-max-type */
.jp-HTMLSelect.jp-DefaultStyle select:hover,
.jp-HTMLSelect.jp-DefaultStyle select > option {
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color0);
}

select {
  box-sizing: border-box;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-StatusBar-Widget {
  display: flex;
  align-items: center;
  background: var(--jp-layout-color2);
  min-height: var(--jp-statusbar-height);
  justify-content: space-between;
  padding: 0 10px;
}

.jp-StatusBar-Left {
  display: flex;
  align-items: center;
  flex-direction: row;
}

.jp-StatusBar-Middle {
  display: flex;
  align-items: center;
}

.jp-StatusBar-Right {
  display: flex;
  align-items: center;
  flex-direction: row-reverse;
}

.jp-StatusBar-Item {
  max-height: var(--jp-statusbar-height);
  margin: 0 2px;
  height: var(--jp-statusbar-height);
  white-space: nowrap;
  text-overflow: ellipsis;
  color: var(--jp-ui-font-color1);
  padding: 0 6px;
}

.jp-mod-highlighted:hover {
  background-color: var(--jp-layout-color3);
}

.jp-mod-clicked {
  background-color: var(--jp-brand-color1);
}

.jp-mod-clicked:hover {
  background-color: var(--jp-brand-color0);
}

.jp-mod-clicked .jp-StatusBar-TextItem {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-StatusBar-HoverItem {
  box-shadow: '0px 4px 4px rgba(0, 0, 0, 0.25)';
}

.jp-StatusBar-TextItem {
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  line-height: 24px;
  color: var(--jp-ui-font-color1);
}

.jp-StatusBar-GroupItem {
  display: flex;
  align-items: center;
  flex-direction: row;
}

.jp-Statusbar-ProgressCircle svg {
  display: block;
  margin: 0 auto;
  width: 16px;
  height: 24px;
  align-self: normal;
}

.jp-Statusbar-ProgressCircle path {
  fill: var(--jp-inverse-layout-color3);
}

.jp-Statusbar-ProgressBar-progress-bar {
  height: 10px;
  width: 100px;
  border: solid 0.25px var(--jp-brand-color2);
  border-radius: 3px;
  overflow: hidden;
  align-self: center;
}

.jp-Statusbar-ProgressBar-progress-bar > div {
  background-color: var(--jp-brand-color2);
  background-image: linear-gradient(
    -45deg,
    rgba(255, 255, 255, 0.2) 25%,
    transparent 25%,
    transparent 50%,
    rgba(255, 255, 255, 0.2) 50%,
    rgba(255, 255, 255, 0.2) 75%,
    transparent 75%,
    transparent
  );
  background-size: 40px 40px;
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 14px;
  color: #fff;
  text-align: center;
  animation: jp-Statusbar-ExecutionTime-progress-bar 2s linear infinite;
}

.jp-Statusbar-ProgressBar-progress-bar p {
  color: var(--jp-ui-font-color1);
  font-family: var(--jp-ui-font-family);
  font-size: var(--jp-ui-font-size1);
  line-height: 10px;
  width: 100px;
}

@keyframes jp-Statusbar-ExecutionTime-progress-bar {
  0% {
    background-position: 0 0;
  }

  100% {
    background-position: 40px 40px;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-commandpalette-search-height: 28px;
}

/*-----------------------------------------------------------------------------
| Overall styles
|----------------------------------------------------------------------------*/

.lm-CommandPalette {
  padding-bottom: 0;
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);

  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Modal variant
|----------------------------------------------------------------------------*/

.jp-ModalCommandPalette {
  position: absolute;
  z-index: 10000;
  top: 38px;
  left: 30%;
  margin: 0;
  padding: 4px;
  width: 40%;
  box-shadow: var(--jp-elevation-z4);
  border-radius: 4px;
  background: var(--jp-layout-color0);
}

.jp-ModalCommandPalette .lm-CommandPalette {
  max-height: 40vh;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-close-icon::after {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-header {
  display: none;
}

.jp-ModalCommandPalette .lm-CommandPalette .lm-CommandPalette-item {
  margin-left: 4px;
  margin-right: 4px;
}

.jp-ModalCommandPalette
  .lm-CommandPalette
  .lm-CommandPalette-item.lm-mod-disabled {
  display: none;
}

/*-----------------------------------------------------------------------------
| Search
|----------------------------------------------------------------------------*/

.lm-CommandPalette-search {
  padding: 4px;
  background-color: var(--jp-layout-color1);
  z-index: 2;
}

.lm-CommandPalette-wrapper {
  overflow: overlay;
  padding: 0 9px;
  background-color: var(--jp-input-active-background);
  height: 30px;
  box-shadow: inset 0 0 0 var(--jp-border-width) var(--jp-input-border-color);
}

.lm-CommandPalette.lm-mod-focused .lm-CommandPalette-wrapper {
  box-shadow: inset 0 0 0 1px var(--jp-input-active-box-shadow-color),
    inset 0 0 0 3px var(--jp-input-active-box-shadow-color);
}

.jp-SearchIconGroup {
  color: white;
  background-color: var(--jp-brand-color1);
  position: absolute;
  top: 4px;
  right: 4px;
  padding: 5px 5px 1px;
}

.jp-SearchIconGroup svg {
  height: 20px;
  width: 20px;
}

.jp-SearchIconGroup .jp-icon3[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-input {
  background: transparent;
  width: calc(100% - 18px);
  float: left;
  border: none;
  outline: none;
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  line-height: var(--jp-private-commandpalette-search-height);
}

.lm-CommandPalette-input::-webkit-input-placeholder,
.lm-CommandPalette-input::-moz-placeholder,
.lm-CommandPalette-input:-ms-input-placeholder {
  color: var(--jp-ui-font-color2);
  font-size: var(--jp-ui-font-size1);
}

/*-----------------------------------------------------------------------------
| Results
|----------------------------------------------------------------------------*/

.lm-CommandPalette-header:first-child {
  margin-top: 0;
}

.lm-CommandPalette-header {
  border-bottom: solid var(--jp-border-width) var(--jp-border-color2);
  color: var(--jp-ui-font-color1);
  cursor: pointer;
  display: flex;
  font-size: var(--jp-ui-font-size0);
  font-weight: 600;
  letter-spacing: 1px;
  margin-top: 8px;
  padding: 8px 0 8px 12px;
  text-transform: uppercase;
}

.lm-CommandPalette-header.lm-mod-active {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-header > mark {
  background-color: transparent;
  font-weight: bold;
  color: var(--jp-ui-font-color1);
}

.lm-CommandPalette-item {
  padding: 4px 12px 4px 4px;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  font-weight: 400;
  display: flex;
}

.lm-CommandPalette-item.lm-mod-disabled {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item.lm-mod-active {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item.lm-mod-active .lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-inverse-font-color0);
}

.lm-CommandPalette-item.lm-mod-active .jp-icon-selectable[fill] {
  fill: var(--jp-layout-color0);
}

.lm-CommandPalette-item.lm-mod-active:hover:not(.lm-mod-disabled) {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.lm-CommandPalette-item:hover:not(.lm-mod-active):not(.lm-mod-disabled) {
  background: var(--jp-layout-color2);
}

.lm-CommandPalette-itemContent {
  overflow: hidden;
}

.lm-CommandPalette-itemLabel > mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.lm-CommandPalette-item.lm-mod-disabled mark {
  color: var(--jp-ui-font-color2);
}

.lm-CommandPalette-item .lm-CommandPalette-itemIcon {
  margin: 0 4px 0 0;
  position: relative;
  width: 16px;
  top: 2px;
  flex: 0 0 auto;
}

.lm-CommandPalette-item.lm-mod-disabled .lm-CommandPalette-itemIcon {
  opacity: 0.6;
}

.lm-CommandPalette-item .lm-CommandPalette-itemShortcut {
  flex: 0 0 auto;
}

.lm-CommandPalette-itemCaption {
  display: none;
}

.lm-CommandPalette-content {
  background-color: var(--jp-layout-color1);
}

.lm-CommandPalette-content:empty::after {
  content: 'No results';
  margin: auto;
  margin-top: 20px;
  width: 100px;
  display: block;
  font-size: var(--jp-ui-font-size2);
  font-family: var(--jp-ui-font-family);
  font-weight: lighter;
}

.lm-CommandPalette-emptyMessage {
  text-align: center;
  margin-top: 24px;
  line-height: 1.32;
  padding: 0 8px;
  color: var(--jp-content-font-color3);
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Dialog {
  position: absolute;
  z-index: 10000;
  display: flex;
  flex-direction: column;
  align-items: center;
  justify-content: center;
  top: 0;
  left: 0;
  margin: 0;
  padding: 0;
  width: 100%;
  height: 100%;
  background: var(--jp-dialog-background);
}

.jp-Dialog-content {
  display: flex;
  flex-direction: column;
  margin-left: auto;
  margin-right: auto;
  background: var(--jp-layout-color1);
  padding: 24px 24px 12px;
  min-width: 300px;
  min-height: 150px;
  max-width: 1000px;
  max-height: 500px;
  box-sizing: border-box;
  box-shadow: var(--jp-elevation-z20);
  word-wrap: break-word;
  border-radius: var(--jp-border-radius);

  /* This is needed so that all font sizing of children done in ems is
   * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color1);
  resize: both;
}

.jp-Dialog-content.jp-Dialog-content-small {
  max-width: 500px;
}

.jp-Dialog-button {
  overflow: visible;
}

button.jp-Dialog-button:focus {
  outline: 1px solid var(--jp-brand-color1);
  outline-offset: 4px;
  -moz-outline-radius: 0;
}

button.jp-Dialog-button:focus::-moz-focus-inner {
  border: 0;
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-accept:focus,
button.jp-Dialog-button.jp-mod-styled.jp-mod-warn:focus,
button.jp-Dialog-button.jp-mod-styled.jp-mod-reject:focus {
  outline-offset: 4px;
  -moz-outline-radius: 0;
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-accept:focus {
  outline: 1px solid var(--jp-accept-color-normal, var(--jp-brand-color1));
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-warn:focus {
  outline: 1px solid var(--jp-warn-color-normal, var(--jp-error-color1));
}

button.jp-Dialog-button.jp-mod-styled.jp-mod-reject:focus {
  outline: 1px solid var(--jp-reject-color-normal, var(--md-grey-600));
}

button.jp-Dialog-close-button {
  padding: 0;
  height: 100%;
  min-width: unset;
  min-height: unset;
}

.jp-Dialog-header {
  display: flex;
  justify-content: space-between;
  flex: 0 0 auto;
  padding-bottom: 12px;
  font-size: var(--jp-ui-font-size3);
  font-weight: 400;
  color: var(--jp-ui-font-color1);
}

.jp-Dialog-body {
  display: flex;
  flex-direction: column;
  flex: 1 1 auto;
  font-size: var(--jp-ui-font-size1);
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  overflow: auto;
}

.jp-Dialog-footer {
  display: flex;
  flex-direction: row;
  justify-content: flex-end;
  align-items: center;
  flex: 0 0 auto;
  margin-left: -12px;
  margin-right: -12px;
  padding: 12px;
}

.jp-Dialog-checkbox {
  padding-right: 5px;
}

.jp-Dialog-checkbox > input:focus-visible {
  outline: 1px solid var(--jp-input-active-border-color);
  outline-offset: 1px;
}

.jp-Dialog-spacer {
  flex: 1 1 auto;
}

.jp-Dialog-title {
  overflow: hidden;
  white-space: nowrap;
  text-overflow: ellipsis;
}

.jp-Dialog-body > .jp-select-wrapper {
  width: 100%;
}

.jp-Dialog-body > button {
  padding: 0 16px;
}

.jp-Dialog-body > label {
  line-height: 1.4;
  color: var(--jp-ui-font-color0);
}

.jp-Dialog-button.jp-mod-styled:not(:last-child) {
  margin-right: 12px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-Input-Boolean-Dialog {
  flex-direction: row-reverse;
  align-items: end;
  width: 100%;
}

.jp-Input-Boolean-Dialog > label {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MainAreaWidget > :focus {
  outline: none;
}

.jp-MainAreaWidget .jp-MainAreaWidget-error {
  padding: 6px;
}

.jp-MainAreaWidget .jp-MainAreaWidget-error > pre {
  width: auto;
  padding: 10px;
  background: var(--jp-error-color3);
  border: var(--jp-border-width) solid var(--jp-error-color1);
  border-radius: var(--jp-border-radius);
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  white-space: pre-wrap;
  word-wrap: break-word;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/**
 * google-material-color v1.2.6
 * https://github.com/danlevan/google-material-color
 */
:root {
  --md-red-50: #ffebee;
  --md-red-100: #ffcdd2;
  --md-red-200: #ef9a9a;
  --md-red-300: #e57373;
  --md-red-400: #ef5350;
  --md-red-500: #f44336;
  --md-red-600: #e53935;
  --md-red-700: #d32f2f;
  --md-red-800: #c62828;
  --md-red-900: #b71c1c;
  --md-red-A100: #ff8a80;
  --md-red-A200: #ff5252;
  --md-red-A400: #ff1744;
  --md-red-A700: #d50000;
  --md-pink-50: #fce4ec;
  --md-pink-100: #f8bbd0;
  --md-pink-200: #f48fb1;
  --md-pink-300: #f06292;
  --md-pink-400: #ec407a;
  --md-pink-500: #e91e63;
  --md-pink-600: #d81b60;
  --md-pink-700: #c2185b;
  --md-pink-800: #ad1457;
  --md-pink-900: #880e4f;
  --md-pink-A100: #ff80ab;
  --md-pink-A200: #ff4081;
  --md-pink-A400: #f50057;
  --md-pink-A700: #c51162;
  --md-purple-50: #f3e5f5;
  --md-purple-100: #e1bee7;
  --md-purple-200: #ce93d8;
  --md-purple-300: #ba68c8;
  --md-purple-400: #ab47bc;
  --md-purple-500: #9c27b0;
  --md-purple-600: #8e24aa;
  --md-purple-700: #7b1fa2;
  --md-purple-800: #6a1b9a;
  --md-purple-900: #4a148c;
  --md-purple-A100: #ea80fc;
  --md-purple-A200: #e040fb;
  --md-purple-A400: #d500f9;
  --md-purple-A700: #a0f;
  --md-deep-purple-50: #ede7f6;
  --md-deep-purple-100: #d1c4e9;
  --md-deep-purple-200: #b39ddb;
  --md-deep-purple-300: #9575cd;
  --md-deep-purple-400: #7e57c2;
  --md-deep-purple-500: #673ab7;
  --md-deep-purple-600: #5e35b1;
  --md-deep-purple-700: #512da8;
  --md-deep-purple-800: #4527a0;
  --md-deep-purple-900: #311b92;
  --md-deep-purple-A100: #b388ff;
  --md-deep-purple-A200: #7c4dff;
  --md-deep-purple-A400: #651fff;
  --md-deep-purple-A700: #6200ea;
  --md-indigo-50: #e8eaf6;
  --md-indigo-100: #c5cae9;
  --md-indigo-200: #9fa8da;
  --md-indigo-300: #7986cb;
  --md-indigo-400: #5c6bc0;
  --md-indigo-500: #3f51b5;
  --md-indigo-600: #3949ab;
  --md-indigo-700: #303f9f;
  --md-indigo-800: #283593;
  --md-indigo-900: #1a237e;
  --md-indigo-A100: #8c9eff;
  --md-indigo-A200: #536dfe;
  --md-indigo-A400: #3d5afe;
  --md-indigo-A700: #304ffe;
  --md-blue-50: #e3f2fd;
  --md-blue-100: #bbdefb;
  --md-blue-200: #90caf9;
  --md-blue-300: #64b5f6;
  --md-blue-400: #42a5f5;
  --md-blue-500: #2196f3;
  --md-blue-600: #1e88e5;
  --md-blue-700: #1976d2;
  --md-blue-800: #1565c0;
  --md-blue-900: #0d47a1;
  --md-blue-A100: #82b1ff;
  --md-blue-A200: #448aff;
  --md-blue-A400: #2979ff;
  --md-blue-A700: #2962ff;
  --md-light-blue-50: #e1f5fe;
  --md-light-blue-100: #b3e5fc;
  --md-light-blue-200: #81d4fa;
  --md-light-blue-300: #4fc3f7;
  --md-light-blue-400: #29b6f6;
  --md-light-blue-500: #03a9f4;
  --md-light-blue-600: #039be5;
  --md-light-blue-700: #0288d1;
  --md-light-blue-800: #0277bd;
  --md-light-blue-900: #01579b;
  --md-light-blue-A100: #80d8ff;
  --md-light-blue-A200: #40c4ff;
  --md-light-blue-A400: #00b0ff;
  --md-light-blue-A700: #0091ea;
  --md-cyan-50: #e0f7fa;
  --md-cyan-100: #b2ebf2;
  --md-cyan-200: #80deea;
  --md-cyan-300: #4dd0e1;
  --md-cyan-400: #26c6da;
  --md-cyan-500: #00bcd4;
  --md-cyan-600: #00acc1;
  --md-cyan-700: #0097a7;
  --md-cyan-800: #00838f;
  --md-cyan-900: #006064;
  --md-cyan-A100: #84ffff;
  --md-cyan-A200: #18ffff;
  --md-cyan-A400: #00e5ff;
  --md-cyan-A700: #00b8d4;
  --md-teal-50: #e0f2f1;
  --md-teal-100: #b2dfdb;
  --md-teal-200: #80cbc4;
  --md-teal-300: #4db6ac;
  --md-teal-400: #26a69a;
  --md-teal-500: #009688;
  --md-teal-600: #00897b;
  --md-teal-700: #00796b;
  --md-teal-800: #00695c;
  --md-teal-900: #004d40;
  --md-teal-A100: #a7ffeb;
  --md-teal-A200: #64ffda;
  --md-teal-A400: #1de9b6;
  --md-teal-A700: #00bfa5;
  --md-green-50: #e8f5e9;
  --md-green-100: #c8e6c9;
  --md-green-200: #a5d6a7;
  --md-green-300: #81c784;
  --md-green-400: #66bb6a;
  --md-green-500: #4caf50;
  --md-green-600: #43a047;
  --md-green-700: #388e3c;
  --md-green-800: #2e7d32;
  --md-green-900: #1b5e20;
  --md-green-A100: #b9f6ca;
  --md-green-A200: #69f0ae;
  --md-green-A400: #00e676;
  --md-green-A700: #00c853;
  --md-light-green-50: #f1f8e9;
  --md-light-green-100: #dcedc8;
  --md-light-green-200: #c5e1a5;
  --md-light-green-300: #aed581;
  --md-light-green-400: #9ccc65;
  --md-light-green-500: #8bc34a;
  --md-light-green-600: #7cb342;
  --md-light-green-700: #689f38;
  --md-light-green-800: #558b2f;
  --md-light-green-900: #33691e;
  --md-light-green-A100: #ccff90;
  --md-light-green-A200: #b2ff59;
  --md-light-green-A400: #76ff03;
  --md-light-green-A700: #64dd17;
  --md-lime-50: #f9fbe7;
  --md-lime-100: #f0f4c3;
  --md-lime-200: #e6ee9c;
  --md-lime-300: #dce775;
  --md-lime-400: #d4e157;
  --md-lime-500: #cddc39;
  --md-lime-600: #c0ca33;
  --md-lime-700: #afb42b;
  --md-lime-800: #9e9d24;
  --md-lime-900: #827717;
  --md-lime-A100: #f4ff81;
  --md-lime-A200: #eeff41;
  --md-lime-A400: #c6ff00;
  --md-lime-A700: #aeea00;
  --md-yellow-50: #fffde7;
  --md-yellow-100: #fff9c4;
  --md-yellow-200: #fff59d;
  --md-yellow-300: #fff176;
  --md-yellow-400: #ffee58;
  --md-yellow-500: #ffeb3b;
  --md-yellow-600: #fdd835;
  --md-yellow-700: #fbc02d;
  --md-yellow-800: #f9a825;
  --md-yellow-900: #f57f17;
  --md-yellow-A100: #ffff8d;
  --md-yellow-A200: #ff0;
  --md-yellow-A400: #ffea00;
  --md-yellow-A700: #ffd600;
  --md-amber-50: #fff8e1;
  --md-amber-100: #ffecb3;
  --md-amber-200: #ffe082;
  --md-amber-300: #ffd54f;
  --md-amber-400: #ffca28;
  --md-amber-500: #ffc107;
  --md-amber-600: #ffb300;
  --md-amber-700: #ffa000;
  --md-amber-800: #ff8f00;
  --md-amber-900: #ff6f00;
  --md-amber-A100: #ffe57f;
  --md-amber-A200: #ffd740;
  --md-amber-A400: #ffc400;
  --md-amber-A700: #ffab00;
  --md-orange-50: #fff3e0;
  --md-orange-100: #ffe0b2;
  --md-orange-200: #ffcc80;
  --md-orange-300: #ffb74d;
  --md-orange-400: #ffa726;
  --md-orange-500: #ff9800;
  --md-orange-600: #fb8c00;
  --md-orange-700: #f57c00;
  --md-orange-800: #ef6c00;
  --md-orange-900: #e65100;
  --md-orange-A100: #ffd180;
  --md-orange-A200: #ffab40;
  --md-orange-A400: #ff9100;
  --md-orange-A700: #ff6d00;
  --md-deep-orange-50: #fbe9e7;
  --md-deep-orange-100: #ffccbc;
  --md-deep-orange-200: #ffab91;
  --md-deep-orange-300: #ff8a65;
  --md-deep-orange-400: #ff7043;
  --md-deep-orange-500: #ff5722;
  --md-deep-orange-600: #f4511e;
  --md-deep-orange-700: #e64a19;
  --md-deep-orange-800: #d84315;
  --md-deep-orange-900: #bf360c;
  --md-deep-orange-A100: #ff9e80;
  --md-deep-orange-A200: #ff6e40;
  --md-deep-orange-A400: #ff3d00;
  --md-deep-orange-A700: #dd2c00;
  --md-brown-50: #efebe9;
  --md-brown-100: #d7ccc8;
  --md-brown-200: #bcaaa4;
  --md-brown-300: #a1887f;
  --md-brown-400: #8d6e63;
  --md-brown-500: #795548;
  --md-brown-600: #6d4c41;
  --md-brown-700: #5d4037;
  --md-brown-800: #4e342e;
  --md-brown-900: #3e2723;
  --md-grey-50: #fafafa;
  --md-grey-100: #f5f5f5;
  --md-grey-200: #eee;
  --md-grey-300: #e0e0e0;
  --md-grey-400: #bdbdbd;
  --md-grey-500: #9e9e9e;
  --md-grey-600: #757575;
  --md-grey-700: #616161;
  --md-grey-800: #424242;
  --md-grey-900: #212121;
  --md-blue-grey-50: #eceff1;
  --md-blue-grey-100: #cfd8dc;
  --md-blue-grey-200: #b0bec5;
  --md-blue-grey-300: #90a4ae;
  --md-blue-grey-400: #78909c;
  --md-blue-grey-500: #607d8b;
  --md-blue-grey-600: #546e7a;
  --md-blue-grey-700: #455a64;
  --md-blue-grey-800: #37474f;
  --md-blue-grey-900: #263238;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2017, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| RenderedText
|----------------------------------------------------------------------------*/

:root {
  /* This is the padding value to fill the gaps between lines containing spans with background color. */
  --jp-private-code-span-padding: calc(
    (var(--jp-code-line-height) - 1) * var(--jp-code-font-size) / 2
  );
}

.jp-RenderedText {
  text-align: left;
  padding-left: var(--jp-code-padding);
  line-height: var(--jp-code-line-height);
  font-family: var(--jp-code-font-family);
}

.jp-RenderedText pre,
.jp-RenderedJavaScript pre,
.jp-RenderedHTMLCommon pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
  border: none;
  margin: 0;
  padding: 0;
}

.jp-RenderedText pre a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedText pre a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedText pre a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* console foregrounds and backgrounds */
.jp-RenderedText pre .ansi-black-fg {
  color: #3e424d;
}

.jp-RenderedText pre .ansi-red-fg {
  color: #e75c58;
}

.jp-RenderedText pre .ansi-green-fg {
  color: #00a250;
}

.jp-RenderedText pre .ansi-yellow-fg {
  color: #ddb62b;
}

.jp-RenderedText pre .ansi-blue-fg {
  color: #208ffb;
}

.jp-RenderedText pre .ansi-magenta-fg {
  color: #d160c4;
}

.jp-RenderedText pre .ansi-cyan-fg {
  color: #60c6c8;
}

.jp-RenderedText pre .ansi-white-fg {
  color: #c5c1b4;
}

.jp-RenderedText pre .ansi-black-bg {
  background-color: #3e424d;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-red-bg {
  background-color: #e75c58;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-green-bg {
  background-color: #00a250;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-yellow-bg {
  background-color: #ddb62b;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-blue-bg {
  background-color: #208ffb;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-magenta-bg {
  background-color: #d160c4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-cyan-bg {
  background-color: #60c6c8;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-white-bg {
  background-color: #c5c1b4;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-black-intense-fg {
  color: #282c36;
}

.jp-RenderedText pre .ansi-red-intense-fg {
  color: #b22b31;
}

.jp-RenderedText pre .ansi-green-intense-fg {
  color: #007427;
}

.jp-RenderedText pre .ansi-yellow-intense-fg {
  color: #b27d12;
}

.jp-RenderedText pre .ansi-blue-intense-fg {
  color: #0065ca;
}

.jp-RenderedText pre .ansi-magenta-intense-fg {
  color: #a03196;
}

.jp-RenderedText pre .ansi-cyan-intense-fg {
  color: #258f8f;
}

.jp-RenderedText pre .ansi-white-intense-fg {
  color: #a1a6b2;
}

.jp-RenderedText pre .ansi-black-intense-bg {
  background-color: #282c36;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-red-intense-bg {
  background-color: #b22b31;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-green-intense-bg {
  background-color: #007427;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-yellow-intense-bg {
  background-color: #b27d12;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-blue-intense-bg {
  background-color: #0065ca;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-magenta-intense-bg {
  background-color: #a03196;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-cyan-intense-bg {
  background-color: #258f8f;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-white-intense-bg {
  background-color: #a1a6b2;
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-default-inverse-fg {
  color: var(--jp-ui-inverse-font-color0);
}

.jp-RenderedText pre .ansi-default-inverse-bg {
  background-color: var(--jp-inverse-layout-color0);
  padding: var(--jp-private-code-span-padding) 0;
}

.jp-RenderedText pre .ansi-bold {
  font-weight: bold;
}

.jp-RenderedText pre .ansi-underline {
  text-decoration: underline;
}

.jp-RenderedText[data-mime-type='application/vnd.jupyter.stderr'] {
  background: var(--jp-rendermime-error-background);
  padding-top: var(--jp-code-padding);
}

/*-----------------------------------------------------------------------------
| RenderedLatex
|----------------------------------------------------------------------------*/

.jp-RenderedLatex {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);
}

/* Left-justify outputs.*/
.jp-OutputArea-output.jp-RenderedLatex {
  padding: var(--jp-code-padding);
  text-align: left;
}

/*-----------------------------------------------------------------------------
| RenderedHTML
|----------------------------------------------------------------------------*/

.jp-RenderedHTMLCommon {
  color: var(--jp-content-font-color1);
  font-family: var(--jp-content-font-family);
  font-size: var(--jp-content-font-size1);
  line-height: var(--jp-content-line-height);

  /* Give a bit more R padding on Markdown text to keep line lengths reasonable */
  padding-right: 20px;
}

.jp-RenderedHTMLCommon em {
  font-style: italic;
}

.jp-RenderedHTMLCommon strong {
  font-weight: bold;
}

.jp-RenderedHTMLCommon u {
  text-decoration: underline;
}

.jp-RenderedHTMLCommon a:link {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:hover {
  text-decoration: underline;
  color: var(--jp-content-link-color);
}

.jp-RenderedHTMLCommon a:visited {
  text-decoration: none;
  color: var(--jp-content-link-color);
}

/* Headings */

.jp-RenderedHTMLCommon h1,
.jp-RenderedHTMLCommon h2,
.jp-RenderedHTMLCommon h3,
.jp-RenderedHTMLCommon h4,
.jp-RenderedHTMLCommon h5,
.jp-RenderedHTMLCommon h6 {
  line-height: var(--jp-content-heading-line-height);
  font-weight: var(--jp-content-heading-font-weight);
  font-style: normal;
  margin: var(--jp-content-heading-margin-top) 0
    var(--jp-content-heading-margin-bottom) 0;
}

.jp-RenderedHTMLCommon h1:first-child,
.jp-RenderedHTMLCommon h2:first-child,
.jp-RenderedHTMLCommon h3:first-child,
.jp-RenderedHTMLCommon h4:first-child,
.jp-RenderedHTMLCommon h5:first-child,
.jp-RenderedHTMLCommon h6:first-child {
  margin-top: calc(0.5 * var(--jp-content-heading-margin-top));
}

.jp-RenderedHTMLCommon h1:last-child,
.jp-RenderedHTMLCommon h2:last-child,
.jp-RenderedHTMLCommon h3:last-child,
.jp-RenderedHTMLCommon h4:last-child,
.jp-RenderedHTMLCommon h5:last-child,
.jp-RenderedHTMLCommon h6:last-child {
  margin-bottom: calc(0.5 * var(--jp-content-heading-margin-bottom));
}

.jp-RenderedHTMLCommon h1 {
  font-size: var(--jp-content-font-size5);
}

.jp-RenderedHTMLCommon h2 {
  font-size: var(--jp-content-font-size4);
}

.jp-RenderedHTMLCommon h3 {
  font-size: var(--jp-content-font-size3);
}

.jp-RenderedHTMLCommon h4 {
  font-size: var(--jp-content-font-size2);
}

.jp-RenderedHTMLCommon h5 {
  font-size: var(--jp-content-font-size1);
}

.jp-RenderedHTMLCommon h6 {
  font-size: var(--jp-content-font-size0);
}

/* Lists */

/* stylelint-disable selector-max-type, selector-max-compound-selectors */

.jp-RenderedHTMLCommon ul:not(.list-inline),
.jp-RenderedHTMLCommon ol:not(.list-inline) {
  padding-left: 2em;
}

.jp-RenderedHTMLCommon ul {
  list-style: disc;
}

.jp-RenderedHTMLCommon ul ul {
  list-style: square;
}

.jp-RenderedHTMLCommon ul ul ul {
  list-style: circle;
}

.jp-RenderedHTMLCommon ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol ol {
  list-style: upper-alpha;
}

.jp-RenderedHTMLCommon ol ol ol {
  list-style: lower-alpha;
}

.jp-RenderedHTMLCommon ol ol ol ol {
  list-style: lower-roman;
}

.jp-RenderedHTMLCommon ol ol ol ol ol {
  list-style: decimal;
}

.jp-RenderedHTMLCommon ol,
.jp-RenderedHTMLCommon ul {
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon ul ul,
.jp-RenderedHTMLCommon ul ol,
.jp-RenderedHTMLCommon ol ul,
.jp-RenderedHTMLCommon ol ol {
  margin-bottom: 0;
}

/* stylelint-enable selector-max-type, selector-max-compound-selectors */

.jp-RenderedHTMLCommon hr {
  color: var(--jp-border-color2);
  background-color: var(--jp-border-color1);
  margin-top: 1em;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon > pre {
  margin: 1.5em 2em;
}

.jp-RenderedHTMLCommon pre,
.jp-RenderedHTMLCommon code {
  border: 0;
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  line-height: var(--jp-code-line-height);
  padding: 0;
  white-space: pre-wrap;
}

.jp-RenderedHTMLCommon :not(pre) > code {
  background-color: var(--jp-layout-color2);
  padding: 1px 5px;
}

/* Tables */

.jp-RenderedHTMLCommon table {
  border-collapse: collapse;
  border-spacing: 0;
  border: none;
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  table-layout: fixed;
  margin-left: auto;
  margin-bottom: 1em;
  margin-right: auto;
}

.jp-RenderedHTMLCommon thead {
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  vertical-align: bottom;
}

.jp-RenderedHTMLCommon td,
.jp-RenderedHTMLCommon th,
.jp-RenderedHTMLCommon tr {
  vertical-align: middle;
  padding: 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}

.jp-RenderedMarkdown.jp-RenderedHTMLCommon td,
.jp-RenderedMarkdown.jp-RenderedHTMLCommon th {
  max-width: none;
}

:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon td,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon th,
:not(.jp-RenderedMarkdown).jp-RenderedHTMLCommon tr {
  text-align: right;
}

.jp-RenderedHTMLCommon th {
  font-weight: bold;
}

.jp-RenderedHTMLCommon tbody tr:nth-child(odd) {
  background: var(--jp-layout-color0);
}

.jp-RenderedHTMLCommon tbody tr:nth-child(even) {
  background: var(--jp-rendermime-table-row-background);
}

.jp-RenderedHTMLCommon tbody tr:hover {
  background: var(--jp-rendermime-table-row-hover-background);
}

.jp-RenderedHTMLCommon p {
  text-align: left;
  margin: 0;
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon img {
  -moz-force-broken-image-icon: 1;
}

/* Restrict to direct children as other images could be nested in other content. */
.jp-RenderedHTMLCommon > img {
  display: block;
  margin-left: 0;
  margin-right: 0;
  margin-bottom: 1em;
}

/* Change color behind transparent images if they need it... */
[data-jp-theme-light='false'] .jp-RenderedImage img.jp-needs-light-background {
  background-color: var(--jp-inverse-layout-color1);
}

[data-jp-theme-light='true'] .jp-RenderedImage img.jp-needs-dark-background {
  background-color: var(--jp-inverse-layout-color1);
}

.jp-RenderedHTMLCommon img,
.jp-RenderedImage img,
.jp-RenderedHTMLCommon svg,
.jp-RenderedSVG svg {
  max-width: 100%;
  height: auto;
}

.jp-RenderedHTMLCommon img.jp-mod-unconfined,
.jp-RenderedImage img.jp-mod-unconfined,
.jp-RenderedHTMLCommon svg.jp-mod-unconfined,
.jp-RenderedSVG svg.jp-mod-unconfined {
  max-width: none;
}

.jp-RenderedHTMLCommon .alert {
  padding: var(--jp-notebook-padding);
  border: var(--jp-border-width) solid transparent;
  border-radius: var(--jp-border-radius);
  margin-bottom: 1em;
}

.jp-RenderedHTMLCommon .alert-info {
  color: var(--jp-info-color0);
  background-color: var(--jp-info-color3);
  border-color: var(--jp-info-color2);
}

.jp-RenderedHTMLCommon .alert-info hr {
  border-color: var(--jp-info-color3);
}

.jp-RenderedHTMLCommon .alert-info > p:last-child,
.jp-RenderedHTMLCommon .alert-info > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-warning {
  color: var(--jp-warn-color0);
  background-color: var(--jp-warn-color3);
  border-color: var(--jp-warn-color2);
}

.jp-RenderedHTMLCommon .alert-warning hr {
  border-color: var(--jp-warn-color3);
}

.jp-RenderedHTMLCommon .alert-warning > p:last-child,
.jp-RenderedHTMLCommon .alert-warning > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-success {
  color: var(--jp-success-color0);
  background-color: var(--jp-success-color3);
  border-color: var(--jp-success-color2);
}

.jp-RenderedHTMLCommon .alert-success hr {
  border-color: var(--jp-success-color3);
}

.jp-RenderedHTMLCommon .alert-success > p:last-child,
.jp-RenderedHTMLCommon .alert-success > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon .alert-danger {
  color: var(--jp-error-color0);
  background-color: var(--jp-error-color3);
  border-color: var(--jp-error-color2);
}

.jp-RenderedHTMLCommon .alert-danger hr {
  border-color: var(--jp-error-color3);
}

.jp-RenderedHTMLCommon .alert-danger > p:last-child,
.jp-RenderedHTMLCommon .alert-danger > ul:last-child {
  margin-bottom: 0;
}

.jp-RenderedHTMLCommon blockquote {
  margin: 1em 2em;
  padding: 0 1em;
  border-left: 5px solid var(--jp-border-color2);
}

a.jp-InternalAnchorLink {
  visibility: hidden;
  margin-left: 8px;
  color: var(--md-blue-800);
}

h1:hover .jp-InternalAnchorLink,
h2:hover .jp-InternalAnchorLink,
h3:hover .jp-InternalAnchorLink,
h4:hover .jp-InternalAnchorLink,
h5:hover .jp-InternalAnchorLink,
h6:hover .jp-InternalAnchorLink {
  visibility: visible;
}

.jp-RenderedHTMLCommon kbd {
  background-color: var(--jp-rendermime-table-row-background);
  border: 1px solid var(--jp-border-color0);
  border-bottom-color: var(--jp-border-color2);
  border-radius: 3px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
  display: inline-block;
  font-size: var(--jp-ui-font-size0);
  line-height: 1em;
  padding: 0.2em 0.5em;
}

/* Most direct children of .jp-RenderedHTMLCommon have a margin-bottom of 1.0.
 * At the bottom of cells this is a bit too much as there is also spacing
 * between cells. Going all the way to 0 gets too tight between markdown and
 * code cells.
 */
.jp-RenderedHTMLCommon > *:last-child {
  margin-bottom: 0.5em;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Copyright (c) 2014-2017, PhosphorJS Contributors
|
| Distributed under the terms of the BSD 3-Clause License.
|
| The full license is in the file LICENSE, distributed with this software.
|----------------------------------------------------------------------------*/

.lm-cursor-backdrop {
  position: fixed;
  width: 200px;
  height: 200px;
  margin-top: -100px;
  margin-left: -100px;
  will-change: transform;
  z-index: 100;
}

.lm-mod-drag-image {
  will-change: transform;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-lineFormSearch {
  padding: 4px 12px;
  background-color: var(--jp-layout-color2);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
  font-size: var(--jp-ui-font-size1);
}

.jp-lineFormCaption {
  font-size: var(--jp-ui-font-size0);
  line-height: var(--jp-ui-font-size1);
  margin-top: 4px;
  color: var(--jp-ui-font-color0);
}

.jp-baseLineForm {
  border: none;
  border-radius: 0;
  position: absolute;
  background-size: 16px;
  background-repeat: no-repeat;
  background-position: center;
  outline: none;
}

.jp-lineFormButtonContainer {
  top: 4px;
  right: 8px;
  height: 24px;
  padding: 0 12px;
  width: 12px;
}

.jp-lineFormButtonIcon {
  top: 0;
  right: 0;
  background-color: var(--jp-brand-color1);
  height: 100%;
  width: 100%;
  box-sizing: border-box;
  padding: 4px 6px;
}

.jp-lineFormButton {
  top: 0;
  right: 0;
  background-color: transparent;
  height: 100%;
  width: 100%;
  box-sizing: border-box;
}

.jp-lineFormWrapper {
  overflow: hidden;
  padding: 0 8px;
  border: 1px solid var(--jp-border-color0);
  background-color: var(--jp-input-active-background);
  height: 22px;
}

.jp-lineFormWrapperFocusWithin {
  border: var(--jp-border-width) solid var(--md-blue-500);
  box-shadow: inset 0 0 4px var(--md-blue-300);
}

.jp-lineFormInput {
  background: transparent;
  width: 200px;
  height: 100%;
  border: none;
  outline: none;
  color: var(--jp-ui-font-color0);
  line-height: 28px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) 2014-2016, Jupyter Development Team.
|
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-JSONEditor {
  display: flex;
  flex-direction: column;
  width: 100%;
}

.jp-JSONEditor-host {
  flex: 1 1 auto;
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  border-radius: 0;
  background: var(--jp-layout-color0);
  min-height: 50px;
  padding: 1px;
}

.jp-JSONEditor.jp-mod-error .jp-JSONEditor-host {
  border-color: red;
  outline-color: red;
}

.jp-JSONEditor-header {
  display: flex;
  flex: 1 0 auto;
  padding: 0 0 0 12px;
}

.jp-JSONEditor-header label {
  flex: 0 0 auto;
}

.jp-JSONEditor-commitButton {
  height: 16px;
  width: 16px;
  background-size: 18px;
  background-repeat: no-repeat;
  background-position: center;
}

.jp-JSONEditor-host.jp-mod-focused {
  background-color: var(--jp-input-active-background);
  border: 1px solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

.jp-Editor.jp-mod-dropTarget {
  border: var(--jp-border-width) solid var(--jp-input-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/
.jp-DocumentSearch-input {
  border: none;
  outline: none;
  color: var(--jp-ui-font-color0);
  font-size: var(--jp-ui-font-size1);
  background-color: var(--jp-layout-color0);
  font-family: var(--jp-ui-font-family);
  padding: 2px 1px;
  resize: none;
}

.jp-DocumentSearch-overlay {
  position: absolute;
  background-color: var(--jp-toolbar-background);
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  border-left: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  top: 0;
  right: 0;
  z-index: 7;
  min-width: 405px;
  padding: 2px;
  font-size: var(--jp-ui-font-size1);

  --jp-private-document-search-button-height: 20px;
}

.jp-DocumentSearch-overlay button {
  background-color: var(--jp-toolbar-background);
  outline: 0;
}

.jp-DocumentSearch-overlay button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-overlay button:active {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-overlay-row {
  display: flex;
  align-items: center;
  margin-bottom: 2px;
}

.jp-DocumentSearch-button-content {
  display: inline-block;
  cursor: pointer;
  box-sizing: border-box;
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-button-content svg {
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-input-wrapper {
  border: var(--jp-border-width) solid var(--jp-border-color0);
  display: flex;
  background-color: var(--jp-layout-color0);
  margin: 2px;
}

.jp-DocumentSearch-input-wrapper:focus-within {
  border-color: var(--jp-cell-editor-active-border-color);
}

.jp-DocumentSearch-toggle-wrapper,
.jp-DocumentSearch-button-wrapper {
  all: initial;
  overflow: hidden;
  display: inline-block;
  border: none;
  box-sizing: border-box;
}

.jp-DocumentSearch-toggle-wrapper {
  width: 14px;
  height: 14px;
}

.jp-DocumentSearch-button-wrapper {
  width: var(--jp-private-document-search-button-height);
  height: var(--jp-private-document-search-button-height);
}

.jp-DocumentSearch-toggle-wrapper:focus,
.jp-DocumentSearch-button-wrapper:focus {
  outline: var(--jp-border-width) solid
    var(--jp-cell-editor-active-border-color);
  outline-offset: -1px;
}

.jp-DocumentSearch-toggle-wrapper,
.jp-DocumentSearch-button-wrapper,
.jp-DocumentSearch-button-content:focus {
  outline: none;
}

.jp-DocumentSearch-toggle-placeholder {
  width: 5px;
}

.jp-DocumentSearch-input-button::before {
  display: block;
  padding-top: 100%;
}

.jp-DocumentSearch-input-button-off {
  opacity: var(--jp-search-toggle-off-opacity);
}

.jp-DocumentSearch-input-button-off:hover {
  opacity: var(--jp-search-toggle-hover-opacity);
}

.jp-DocumentSearch-input-button-on {
  opacity: var(--jp-search-toggle-on-opacity);
}

.jp-DocumentSearch-index-counter {
  padding-left: 10px;
  padding-right: 10px;
  user-select: none;
  min-width: 35px;
  display: inline-block;
}

.jp-DocumentSearch-up-down-wrapper {
  display: inline-block;
  padding-right: 2px;
  margin-left: auto;
  white-space: nowrap;
}

.jp-DocumentSearch-spacer {
  margin-left: auto;
}

.jp-DocumentSearch-up-down-wrapper button {
  outline: 0;
  border: none;
  width: var(--jp-private-document-search-button-height);
  height: var(--jp-private-document-search-button-height);
  vertical-align: middle;
  margin: 1px 5px 2px;
}

.jp-DocumentSearch-up-down-button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-up-down-button:active {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-filter-button {
  border-radius: var(--jp-border-radius);
}

.jp-DocumentSearch-filter-button:hover {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-filter-button-enabled {
  background-color: var(--jp-layout-color2);
}

.jp-DocumentSearch-filter-button-enabled:hover {
  background-color: var(--jp-layout-color3);
}

.jp-DocumentSearch-search-options {
  padding: 0 8px;
  margin-left: 3px;
  width: 100%;
  display: grid;
  justify-content: start;
  grid-template-columns: 1fr 1fr;
  align-items: center;
  justify-items: stretch;
}

.jp-DocumentSearch-search-filter-disabled {
  color: var(--jp-ui-font-color2);
}

.jp-DocumentSearch-search-filter {
  display: flex;
  align-items: center;
  user-select: none;
}

.jp-DocumentSearch-regex-error {
  color: var(--jp-error-color0);
}

.jp-DocumentSearch-replace-button-wrapper {
  overflow: hidden;
  display: inline-block;
  box-sizing: border-box;
  border: var(--jp-border-width) solid var(--jp-border-color0);
  margin: auto 2px;
  padding: 1px 4px;
  height: calc(var(--jp-private-document-search-button-height) + 2px);
}

.jp-DocumentSearch-replace-button-wrapper:focus {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
}

.jp-DocumentSearch-replace-button {
  display: inline-block;
  text-align: center;
  cursor: pointer;
  box-sizing: border-box;
  color: var(--jp-ui-font-color1);

  /* height - 2 * (padding of wrapper) */
  line-height: calc(var(--jp-private-document-search-button-height) - 2px);
  width: 100%;
  height: 100%;
}

.jp-DocumentSearch-replace-button:focus {
  outline: none;
}

.jp-DocumentSearch-replace-wrapper-class {
  margin-left: 14px;
  display: flex;
}

.jp-DocumentSearch-replace-toggle {
  border: none;
  background-color: var(--jp-toolbar-background);
  border-radius: var(--jp-border-radius);
}

.jp-DocumentSearch-replace-toggle:hover {
  background-color: var(--jp-layout-color2);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.cm-editor {
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  border: 0;
  border-radius: 0;
  height: auto;

  /* Changed to auto to autogrow */
}

.cm-editor pre {
  padding: 0 var(--jp-code-padding);
}

.jp-CodeMirrorEditor[data-type='inline'] .cm-dialog {
  background-color: var(--jp-layout-color0);
  color: var(--jp-content-font-color1);
}

.jp-CodeMirrorEditor {
  cursor: text;
}

/* When zoomed out 67% and 33% on a screen of 1440 width x 900 height */
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .jp-CodeMirrorEditor[data-type='inline'] .cm-cursor {
    border-left: var(--jp-code-cursor-width1) solid
      var(--jp-editor-cursor-color);
  }
}

/* When zoomed out less than 33% */
@media screen and (min-width: 4320px) {
  .jp-CodeMirrorEditor[data-type='inline'] .cm-cursor {
    border-left: var(--jp-code-cursor-width2) solid
      var(--jp-editor-cursor-color);
  }
}

.cm-editor.jp-mod-readOnly .cm-cursor {
  display: none;
}

.jp-CollaboratorCursor {
  border-left: 5px solid transparent;
  border-right: 5px solid transparent;
  border-top: none;
  border-bottom: 3px solid;
  background-clip: content-box;
  margin-left: -5px;
  margin-right: -5px;
}

.cm-searching,
.cm-searching span {
  /* `.cm-searching span`: we need to override syntax highlighting */
  background-color: var(--jp-search-unselected-match-background-color);
  color: var(--jp-search-unselected-match-color);
}

.cm-searching::selection,
.cm-searching span::selection {
  background-color: var(--jp-search-unselected-match-background-color);
  color: var(--jp-search-unselected-match-color);
}

.jp-current-match > .cm-searching,
.jp-current-match > .cm-searching span,
.cm-searching > .jp-current-match,
.cm-searching > .jp-current-match span {
  background-color: var(--jp-search-selected-match-background-color);
  color: var(--jp-search-selected-match-color);
}

.jp-current-match > .cm-searching::selection,
.cm-searching > .jp-current-match::selection,
.jp-current-match > .cm-searching span::selection {
  background-color: var(--jp-search-selected-match-background-color);
  color: var(--jp-search-selected-match-color);
}

.cm-trailingspace {
  background-image: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAAAgAAAAFCAYAAAB4ka1VAAAAsElEQVQIHQGlAFr/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA7+r3zKmT0/+pk9P/7+r3zAAAAAAAAAAABAAAAAAAAAAA6OPzM+/q9wAAAAAA6OPzMwAAAAAAAAAAAgAAAAAAAAAAGR8NiRQaCgAZIA0AGR8NiQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAQyoYJ/SY80UAAAAASUVORK5CYII=);
  background-position: center left;
  background-repeat: repeat-x;
}

.jp-CollaboratorCursor-hover {
  position: absolute;
  z-index: 1;
  transform: translateX(-50%);
  color: white;
  border-radius: 3px;
  padding-left: 4px;
  padding-right: 4px;
  padding-top: 1px;
  padding-bottom: 1px;
  text-align: center;
  font-size: var(--jp-ui-font-size1);
  white-space: nowrap;
}

.jp-CodeMirror-ruler {
  border-left: 1px dashed var(--jp-border-color2);
}

/* Styles for shared cursors (remote cursor locations and selected ranges) */
.jp-CodeMirrorEditor .cm-ySelectionCaret {
  position: relative;
  border-left: 1px solid black;
  margin-left: -1px;
  margin-right: -1px;
  box-sizing: border-box;
}

.jp-CodeMirrorEditor .cm-ySelectionCaret > .cm-ySelectionInfo {
  white-space: nowrap;
  position: absolute;
  top: -1.15em;
  padding-bottom: 0.05em;
  left: -1px;
  font-size: 0.95em;
  font-family: var(--jp-ui-font-family);
  font-weight: bold;
  line-height: normal;
  user-select: none;
  color: white;
  padding-left: 2px;
  padding-right: 2px;
  z-index: 101;
  transition: opacity 0.3s ease-in-out;
}

.jp-CodeMirrorEditor .cm-ySelectionInfo {
  transition-delay: 0.7s;
  opacity: 0;
}

.jp-CodeMirrorEditor .cm-ySelectionCaret:hover > .cm-ySelectionInfo {
  opacity: 1;
  transition-delay: 0s;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-MimeDocument {
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-filebrowser-button-height: 28px;
  --jp-private-filebrowser-button-width: 48px;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-FileBrowser .jp-SidePanel-content {
  display: flex;
  flex-direction: column;
}

.jp-FileBrowser-toolbar.jp-Toolbar {
  flex-wrap: wrap;
  row-gap: 12px;
  border-bottom: none;
  height: auto;
  margin: 8px 12px 0;
  box-shadow: none;
  padding: 0;
  justify-content: flex-start;
}

.jp-FileBrowser-Panel {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
}

.jp-BreadCrumbs {
  flex: 0 0 auto;
  margin: 8px 12px;
}

.jp-BreadCrumbs-item {
  margin: 0 2px;
  padding: 0 2px;
  border-radius: var(--jp-border-radius);
  cursor: pointer;
}

.jp-BreadCrumbs-item:hover {
  background-color: var(--jp-layout-color2);
}

.jp-BreadCrumbs-item:first-child {
  margin-left: 0;
}

.jp-BreadCrumbs-item.jp-mod-dropTarget {
  background-color: var(--jp-brand-color2);
  opacity: 0.7;
}

/*-----------------------------------------------------------------------------
| Buttons
|----------------------------------------------------------------------------*/

.jp-FileBrowser-toolbar > .jp-Toolbar-item {
  flex: 0 0 auto;
  padding-left: 0;
  padding-right: 2px;
  align-items: center;
  height: unset;
}

.jp-FileBrowser-toolbar > .jp-Toolbar-item .jp-ToolbarButtonComponent {
  width: 40px;
}

/*-----------------------------------------------------------------------------
| Other styles
|----------------------------------------------------------------------------*/

.jp-FileDialog.jp-mod-conflict input {
  color: var(--jp-error-color1);
}

.jp-FileDialog .jp-new-name-title {
  margin-top: 12px;
}

.jp-LastModified-hidden {
  display: none;
}

.jp-FileSize-hidden {
  display: none;
}

.jp-FileBrowser .lm-AccordionPanel > h3:first-child {
  display: none;
}

/*-----------------------------------------------------------------------------
| DirListing
|----------------------------------------------------------------------------*/

.jp-DirListing {
  flex: 1 1 auto;
  display: flex;
  flex-direction: column;
  outline: 0;
}

.jp-DirListing-header {
  flex: 0 0 auto;
  display: flex;
  flex-direction: row;
  align-items: center;
  overflow: hidden;
  border-top: var(--jp-border-width) solid var(--jp-border-color2);
  border-bottom: var(--jp-border-width) solid var(--jp-border-color1);
  box-shadow: var(--jp-toolbar-box-shadow);
  z-index: 2;
}

.jp-DirListing-headerItem {
  padding: 4px 12px 2px;
  font-weight: 500;
}

.jp-DirListing-headerItem:hover {
  background: var(--jp-layout-color2);
}

.jp-DirListing-headerItem.jp-id-name {
  flex: 1 0 84px;
}

.jp-DirListing-headerItem.jp-id-modified {
  flex: 0 0 112px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-DirListing-headerItem.jp-id-filesize {
  flex: 0 0 75px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
}

.jp-id-narrow {
  display: none;
  flex: 0 0 5px;
  padding: 4px;
  border-left: var(--jp-border-width) solid var(--jp-border-color2);
  text-align: right;
  color: var(--jp-border-color2);
}

.jp-DirListing-narrow .jp-id-narrow {
  display: block;
}

.jp-DirListing-narrow .jp-id-modified,
.jp-DirListing-narrow .jp-DirListing-itemModified {
  display: none;
}

.jp-DirListing-headerItem.jp-mod-selected {
  font-weight: 600;
}

/* increase specificity to override bundled default */
.jp-DirListing-content {
  flex: 1 1 auto;
  margin: 0;
  padding: 0;
  list-style-type: none;
  overflow: auto;
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-content mark {
  color: var(--jp-ui-font-color0);
  background-color: transparent;
  font-weight: bold;
}

.jp-DirListing-content .jp-DirListing-item.jp-mod-selected mark {
  color: var(--jp-ui-inverse-font-color0);
}

/* Style the directory listing content when a user drops a file to upload */
.jp-DirListing.jp-mod-native-drop .jp-DirListing-content {
  outline: 5px dashed rgba(128, 128, 128, 0.5);
  outline-offset: -10px;
  cursor: copy;
}

.jp-DirListing-item {
  display: flex;
  flex-direction: row;
  align-items: center;
  padding: 4px 12px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-DirListing-checkboxWrapper {
  /* Increases hit area of checkbox. */
  padding: 4px;
}

.jp-DirListing-header
  .jp-DirListing-checkboxWrapper
  + .jp-DirListing-headerItem {
  padding-left: 4px;
}

.jp-DirListing-content .jp-DirListing-checkboxWrapper {
  position: relative;
  left: -4px;
  margin: -4px 0 -4px -8px;
}

.jp-DirListing-checkboxWrapper.jp-mod-visible {
  visibility: visible;
}

/* For devices that support hovering, hide checkboxes until hovered, selected...
*/
@media (hover: hover) {
  .jp-DirListing-checkboxWrapper {
    visibility: hidden;
  }

  .jp-DirListing-item:hover .jp-DirListing-checkboxWrapper,
  .jp-DirListing-item.jp-mod-selected .jp-DirListing-checkboxWrapper {
    visibility: visible;
  }
}

.jp-DirListing-item[data-is-dot] {
  opacity: 75%;
}

.jp-DirListing-item.jp-mod-selected {
  color: var(--jp-ui-inverse-font-color1);
  background: var(--jp-brand-color1);
}

.jp-DirListing-item.jp-mod-dropTarget {
  background: var(--jp-brand-color3);
}

.jp-DirListing-item:hover:not(.jp-mod-selected) {
  background: var(--jp-layout-color2);
}

.jp-DirListing-itemIcon {
  flex: 0 0 20px;
  margin-right: 4px;
}

.jp-DirListing-itemText {
  flex: 1 0 64px;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;
  user-select: none;
}

.jp-DirListing-itemText:focus {
  outline-width: 2px;
  outline-color: var(--jp-inverse-layout-color1);
  outline-style: solid;
  outline-offset: 1px;
}

.jp-DirListing-item.jp-mod-selected .jp-DirListing-itemText:focus {
  outline-color: var(--jp-layout-color1);
}

.jp-DirListing-itemModified {
  flex: 0 0 125px;
  text-align: right;
}

.jp-DirListing-itemFileSize {
  flex: 0 0 90px;
  text-align: right;
}

.jp-DirListing-editor {
  flex: 1 0 64px;
  outline: none;
  border: none;
  color: var(--jp-ui-font-color1);
  background-color: var(--jp-layout-color1);
}

.jp-DirListing-item.jp-mod-running .jp-DirListing-itemIcon::before {
  color: var(--jp-success-color1);
  content: '\25CF';
  font-size: 8px;
  position: absolute;
  left: -8px;
}

.jp-DirListing-item.jp-mod-running.jp-mod-selected
  .jp-DirListing-itemIcon::before {
  color: var(--jp-ui-inverse-font-color1);
}

.jp-DirListing-item.lm-mod-drag-image,
.jp-DirListing-item.jp-mod-selected.lm-mod-drag-image {
  font-size: var(--jp-ui-font-size1);
  padding-left: 4px;
  margin-left: 4px;
  width: 160px;
  background-color: var(--jp-ui-inverse-font-color2);
  box-shadow: var(--jp-elevation-z2);
  border-radius: 0;
  color: var(--jp-ui-font-color1);
  transform: translateX(-40%) translateY(-58%);
}

.jp-Document {
  min-width: 120px;
  min-height: 120px;
  outline: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Main OutputArea
| OutputArea has a list of Outputs
|----------------------------------------------------------------------------*/

.jp-OutputArea {
  overflow-y: auto;
}

.jp-OutputArea-child {
  display: table;
  table-layout: fixed;
  width: 100%;
  overflow: hidden;
}

.jp-OutputPrompt {
  width: var(--jp-cell-prompt-width);
  color: var(--jp-cell-outprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
  opacity: var(--jp-cell-prompt-opacity);

  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;

  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-OutputArea-prompt {
  display: table-cell;
  vertical-align: top;
}

.jp-OutputArea-output {
  display: table-cell;
  width: 100%;
  height: auto;
  overflow: auto;
  user-select: text;
  -moz-user-select: text;
  -webkit-user-select: text;
  -ms-user-select: text;
}

.jp-OutputArea .jp-RenderedText {
  padding-left: 1ch;
}

/**
 * Prompt overlay.
 */

.jp-OutputArea-promptOverlay {
  position: absolute;
  top: 0;
  width: var(--jp-cell-prompt-width);
  height: 100%;
  opacity: 0.5;
}

.jp-OutputArea-promptOverlay:hover {
  background: var(--jp-layout-color2);
  box-shadow: inset 0 0 1px var(--jp-inverse-layout-color0);
  cursor: zoom-out;
}

.jp-mod-outputsScrolled .jp-OutputArea-promptOverlay:hover {
  cursor: zoom-in;
}

/**
 * Isolated output.
 */
.jp-OutputArea-output.jp-mod-isolated {
  width: 100%;
  display: block;
}

/*
When drag events occur, `lm-mod-override-cursor` is added to the body.
Because iframes steal all cursor events, the following two rules are necessary
to suppress pointer events while resize drags are occurring. There may be a
better solution to this problem.
*/
body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated {
  position: relative;
}

body.lm-mod-override-cursor .jp-OutputArea-output.jp-mod-isolated::before {
  content: '';
  position: absolute;
  top: 0;
  left: 0;
  right: 0;
  bottom: 0;
  background: transparent;
}

/* pre */

.jp-OutputArea-output pre {
  border: none;
  margin: 0;
  padding: 0;
  overflow-x: auto;
  overflow-y: auto;
  word-break: break-all;
  word-wrap: break-word;
  white-space: pre-wrap;
}

/* tables */

.jp-OutputArea-output.jp-RenderedHTMLCommon table {
  margin-left: 0;
  margin-right: 0;
}

/* description lists */

.jp-OutputArea-output dl,
.jp-OutputArea-output dt,
.jp-OutputArea-output dd {
  display: block;
}

.jp-OutputArea-output dl {
  width: 100%;
  overflow: hidden;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dt {
  font-weight: bold;
  float: left;
  width: 20%;
  padding: 0;
  margin: 0;
}

.jp-OutputArea-output dd {
  float: left;
  width: 80%;
  padding: 0;
  margin: 0;
}

.jp-TrimmedOutputs pre {
  background: var(--jp-layout-color3);
  font-size: calc(var(--jp-code-font-size) * 1.4);
  text-align: center;
  text-transform: uppercase;
}

/* Hide the gutter in case of
 *  - nested output areas (e.g. in the case of output widgets)
 *  - mirrored output areas
 */
.jp-OutputArea .jp-OutputArea .jp-OutputArea-prompt {
  display: none;
}

/* Hide empty lines in the output area, for instance due to cleared widgets */
.jp-OutputArea-prompt:empty {
  padding: 0;
  border: 0;
}

/*-----------------------------------------------------------------------------
| executeResult is added to any Output-result for the display of the object
| returned by a cell
|----------------------------------------------------------------------------*/

.jp-OutputArea-output.jp-OutputArea-executeResult {
  margin-left: 0;
  width: 100%;
}

/* Text output with the Out[] prompt needs a top padding to match the
 * alignment of the Out[] prompt itself.
 */
.jp-OutputArea-executeResult .jp-RenderedText.jp-OutputArea-output {
  padding-top: var(--jp-code-padding);
  border-top: var(--jp-border-width) solid transparent;
}

/*-----------------------------------------------------------------------------
| The Stdin output
|----------------------------------------------------------------------------*/

.jp-Stdin-prompt {
  color: var(--jp-content-font-color0);
  padding-right: var(--jp-code-padding);
  vertical-align: baseline;
  flex: 0 0 auto;
}

.jp-Stdin-input {
  font-family: var(--jp-code-font-family);
  font-size: inherit;
  color: inherit;
  background-color: inherit;
  width: 42%;
  min-width: 200px;

  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;

  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0 0.25em;
  margin: 0 0.25em;
  flex: 0 0 70%;
}

.jp-Stdin-input::placeholder {
  opacity: 0;
}

.jp-Stdin-input:focus {
  box-shadow: none;
}

.jp-Stdin-input:focus::placeholder {
  opacity: 1;
}

/*-----------------------------------------------------------------------------
| Output Area View
|----------------------------------------------------------------------------*/

.jp-LinkedOutputView .jp-OutputArea {
  height: 100%;
  display: block;
}

.jp-LinkedOutputView .jp-OutputArea-output:only-child {
  height: 100%;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

@media print {
  .jp-OutputArea-child {
    break-inside: avoid-page;
  }
}

/*-----------------------------------------------------------------------------
| Mobile
|----------------------------------------------------------------------------*/
@media only screen and (max-width: 760px) {
  .jp-OutputPrompt {
    display: table-row;
    text-align: left;
  }

  .jp-OutputArea-child .jp-OutputArea-output {
    display: table-row;
    margin-left: var(--jp-notebook-padding);
  }
}

/* Trimmed outputs warning */
.jp-TrimmedOutputs > a {
  margin: 10px;
  text-decoration: none;
  cursor: pointer;
}

.jp-TrimmedOutputs > a:hover {
  text-decoration: none;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Table of Contents
|----------------------------------------------------------------------------*/

:root {
  --jp-private-toc-active-width: 4px;
}

.jp-TableOfContents {
  display: flex;
  flex-direction: column;
  background: var(--jp-layout-color1);
  color: var(--jp-ui-font-color1);
  font-size: var(--jp-ui-font-size1);
  height: 100%;
}

.jp-TableOfContents-placeholder {
  text-align: center;
}

.jp-TableOfContents-placeholderContent {
  color: var(--jp-content-font-color2);
  padding: 8px;
}

.jp-TableOfContents-placeholderContent > h3 {
  margin-bottom: var(--jp-content-heading-margin-bottom);
}

.jp-TableOfContents .jp-SidePanel-content {
  overflow-y: auto;
}

.jp-TableOfContents-tree {
  margin: 4px;
}

.jp-TableOfContents ol {
  list-style-type: none;
}

/* stylelint-disable-next-line selector-max-type */
.jp-TableOfContents li > ol {
  /* Align left border with triangle icon center */
  padding-left: 11px;
}

.jp-TableOfContents-content {
  /* left margin for the active heading indicator */
  margin: 0 0 0 var(--jp-private-toc-active-width);
  padding: 0;
  background-color: var(--jp-layout-color1);
}

.jp-tocItem {
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

.jp-tocItem-heading {
  display: flex;
  cursor: pointer;
}

.jp-tocItem-heading:hover {
  background-color: var(--jp-layout-color2);
}

.jp-tocItem-content {
  display: block;
  padding: 4px 0;
  white-space: nowrap;
  text-overflow: ellipsis;
  overflow-x: hidden;
}

.jp-tocItem-collapser {
  height: 20px;
  margin: 2px 2px 0;
  padding: 0;
  background: none;
  border: none;
  cursor: pointer;
}

.jp-tocItem-collapser:hover {
  background-color: var(--jp-layout-color3);
}

/* Active heading indicator */

.jp-tocItem-heading::before {
  content: ' ';
  background: transparent;
  width: var(--jp-private-toc-active-width);
  height: 24px;
  position: absolute;
  left: 0;
  border-radius: var(--jp-border-radius);
}

.jp-tocItem-heading.jp-tocItem-active::before {
  background-color: var(--jp-brand-color1);
}

.jp-tocItem-heading:hover.jp-tocItem-active::before {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

.jp-Collapser {
  flex: 0 0 var(--jp-cell-collapser-width);
  padding: 0;
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
  border-radius: var(--jp-border-radius);
  opacity: 1;
}

.jp-Collapser-child {
  display: block;
  width: 100%;
  box-sizing: border-box;

  /* height: 100% doesn't work because the height of its parent is computed from content */
  position: absolute;
  top: 0;
  bottom: 0;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

/*
Hiding collapsers in print mode.

Note: input and output wrappers have "display: block" propery in print mode.
*/

@media print {
  .jp-Collapser {
    display: none;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Header/Footer
|----------------------------------------------------------------------------*/

/* Hidden by zero height by default */
.jp-CellHeader,
.jp-CellFooter {
  height: 0;
  width: 100%;
  padding: 0;
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Input
|----------------------------------------------------------------------------*/

/* All input areas */
.jp-InputArea {
  display: table;
  table-layout: fixed;
  width: 100%;
  overflow: hidden;
}

.jp-InputArea-editor {
  display: table-cell;
  overflow: hidden;
  vertical-align: top;

  /* This is the non-active, default styling */
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0;
  background: var(--jp-cell-editor-background);
}

.jp-InputPrompt {
  display: table-cell;
  vertical-align: top;
  width: var(--jp-cell-prompt-width);
  color: var(--jp-cell-inprompt-font-color);
  font-family: var(--jp-cell-prompt-font-family);
  padding: var(--jp-code-padding);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  opacity: var(--jp-cell-prompt-opacity);
  line-height: var(--jp-code-line-height);
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;

  /* Right align prompt text, don't wrap to handle large prompt numbers */
  text-align: right;
  white-space: nowrap;
  overflow: hidden;
  text-overflow: ellipsis;

  /* Disable text selection */
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}

/*-----------------------------------------------------------------------------
| Mobile
|----------------------------------------------------------------------------*/
@media only screen and (max-width: 760px) {
  .jp-InputArea-editor {
    display: table-row;
    margin-left: var(--jp-notebook-padding);
  }

  .jp-InputPrompt {
    display: table-row;
    text-align: left;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Placeholder {
  display: table;
  table-layout: fixed;
  width: 100%;
}

.jp-Placeholder-prompt {
  display: table-cell;
  box-sizing: border-box;
}

.jp-Placeholder-content {
  display: table-cell;
  padding: 4px 6px;
  border: 1px solid transparent;
  border-radius: 0;
  background: none;
  box-sizing: border-box;
  cursor: pointer;
}

.jp-Placeholder-contentContainer {
  display: flex;
}

.jp-Placeholder-content:hover,
.jp-InputPlaceholder > .jp-Placeholder-content:hover {
  border-color: var(--jp-layout-color3);
}

.jp-Placeholder-content .jp-MoreHorizIcon {
  width: 32px;
  height: 16px;
  border: 1px solid transparent;
  border-radius: var(--jp-border-radius);
}

.jp-Placeholder-content .jp-MoreHorizIcon:hover {
  border: 1px solid var(--jp-border-color1);
  box-shadow: 0 0 2px 0 rgba(0, 0, 0, 0.25);
  background-color: var(--jp-layout-color0);
}

.jp-PlaceholderText {
  white-space: nowrap;
  overflow-x: hidden;
  color: var(--jp-inverse-layout-color3);
  font-family: var(--jp-code-font-family);
}

.jp-InputPlaceholder > .jp-Placeholder-content {
  border-color: var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Private CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-private-cell-scrolling-output-offset: 5px;
}

/*-----------------------------------------------------------------------------
| Cell
|----------------------------------------------------------------------------*/

.jp-Cell {
  padding: var(--jp-cell-padding);
  margin: 0;
  border: none;
  outline: none;
  background: transparent;
}

/*-----------------------------------------------------------------------------
| Common input/output
|----------------------------------------------------------------------------*/

.jp-Cell-inputWrapper,
.jp-Cell-outputWrapper {
  display: flex;
  flex-direction: row;
  padding: 0;
  margin: 0;

  /* Added to reveal the box-shadow on the input and output collapsers. */
  overflow: visible;
}

/* Only input/output areas inside cells */
.jp-Cell-inputArea,
.jp-Cell-outputArea {
  flex: 1 1 auto;
}

/*-----------------------------------------------------------------------------
| Collapser
|----------------------------------------------------------------------------*/

/* Make the output collapser disappear when there is not output, but do so
 * in a manner that leaves it in the layout and preserves its width.
 */
.jp-Cell.jp-mod-noOutputs .jp-Cell-outputCollapser {
  border: none !important;
  background: transparent !important;
}

.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputCollapser {
  min-height: var(--jp-cell-collapser-min-height);
}

/*-----------------------------------------------------------------------------
| Output
|----------------------------------------------------------------------------*/

/* Put a space between input and output when there IS output */
.jp-Cell:not(.jp-mod-noOutputs) .jp-Cell-outputWrapper {
  margin-top: 5px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea {
  overflow-y: auto;
  max-height: 24em;
  margin-left: var(--jp-private-cell-scrolling-output-offset);
  resize: vertical;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea[style*='height'] {
  max-height: unset;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-Cell-outputArea::after {
  content: ' ';
  box-shadow: inset 0 0 6px 2px rgb(0 0 0 / 30%);
  width: 100%;
  height: 100%;
  position: sticky;
  bottom: 0;
  top: 0;
  margin-top: -50%;
  float: left;
  display: block;
  pointer-events: none;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-child {
  padding-top: 6px;
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-prompt {
  width: calc(
    var(--jp-cell-prompt-width) - var(--jp-private-cell-scrolling-output-offset)
  );
}

.jp-CodeCell.jp-mod-outputsScrolled .jp-OutputArea-promptOverlay {
  left: calc(-1 * var(--jp-private-cell-scrolling-output-offset));
}

/*-----------------------------------------------------------------------------
| CodeCell
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| MarkdownCell
|----------------------------------------------------------------------------*/

.jp-MarkdownOutput {
  display: table-cell;
  width: 100%;
  margin-top: 0;
  margin-bottom: 0;
  padding-left: var(--jp-code-padding);
}

.jp-MarkdownOutput.jp-RenderedHTMLCommon {
  overflow: auto;
}

/* collapseHeadingButton (show always if hiddenCellsButton is _not_ shown) */
.jp-collapseHeadingButton {
  display: flex;
  min-height: var(--jp-cell-collapser-min-height);
  font-size: var(--jp-code-font-size);
  position: absolute;
  background-color: transparent;
  background-size: 25px;
  background-repeat: no-repeat;
  background-position-x: center;
  background-position-y: top;
  background-image: var(--jp-icon-caret-down);
  right: 0;
  top: 0;
  bottom: 0;
}

.jp-collapseHeadingButton.jp-mod-collapsed {
  background-image: var(--jp-icon-caret-right);
}

/*
 set the container font size to match that of content
 so that the nested collapse buttons have the right size
*/
.jp-MarkdownCell .jp-InputPrompt {
  font-size: var(--jp-content-font-size1);
}

/*
  Align collapseHeadingButton with cell top header
  The font sizes are identical to the ones in packages/rendermime/style/base.css
*/
.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='1'] {
  font-size: var(--jp-content-font-size5);
  background-position-y: calc(0.3 * var(--jp-content-font-size5));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='2'] {
  font-size: var(--jp-content-font-size4);
  background-position-y: calc(0.3 * var(--jp-content-font-size4));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='3'] {
  font-size: var(--jp-content-font-size3);
  background-position-y: calc(0.3 * var(--jp-content-font-size3));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='4'] {
  font-size: var(--jp-content-font-size2);
  background-position-y: calc(0.3 * var(--jp-content-font-size2));
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='5'] {
  font-size: var(--jp-content-font-size1);
  background-position-y: top;
}

.jp-mod-rendered .jp-collapseHeadingButton[data-heading-level='6'] {
  font-size: var(--jp-content-font-size0);
  background-position-y: top;
}

/* collapseHeadingButton (show only on (hover,active) if hiddenCellsButton is shown) */
.jp-Notebook.jp-mod-showHiddenCellsButton .jp-collapseHeadingButton {
  display: none;
}

.jp-Notebook.jp-mod-showHiddenCellsButton
  :is(.jp-MarkdownCell:hover, .jp-mod-active)
  .jp-collapseHeadingButton {
  display: flex;
}

/* showHiddenCellsButton (only show if jp-mod-showHiddenCellsButton is set, which
is a consequence of the showHiddenCellsButton option in Notebook Settings)*/
.jp-Notebook.jp-mod-showHiddenCellsButton .jp-showHiddenCellsButton {
  margin-left: calc(var(--jp-cell-prompt-width) + 2 * var(--jp-code-padding));
  margin-top: var(--jp-code-padding);
  border: 1px solid var(--jp-border-color2);
  background-color: var(--jp-border-color3) !important;
  color: var(--jp-content-font-color0) !important;
  display: flex;
}

.jp-Notebook.jp-mod-showHiddenCellsButton .jp-showHiddenCellsButton:hover {
  background-color: var(--jp-border-color2) !important;
}

.jp-showHiddenCellsButton {
  display: none;
}

/*-----------------------------------------------------------------------------
| Printing
|----------------------------------------------------------------------------*/

/*
Using block instead of flex to allow the use of the break-inside CSS property for
cell outputs.
*/

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

:root {
  --jp-notebook-toolbar-padding: 2px 5px 2px 2px;
}

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-NotebookPanel-toolbar {
  padding: var(--jp-notebook-toolbar-padding);

  /* disable paint containment from lumino 2.0 default strict CSS containment */
  contain: style size !important;
}

.jp-Toolbar-item.jp-Notebook-toolbarCellType .jp-select-wrapper.jp-mod-focused {
  border: none;
  box-shadow: none;
}

.jp-Notebook-toolbarCellTypeDropdown select {
  height: 24px;
  font-size: var(--jp-ui-font-size1);
  line-height: 14px;
  border-radius: 0;
  display: block;
}

.jp-Notebook-toolbarCellTypeDropdown span {
  top: 5px !important;
}

.jp-Toolbar-responsive-popup {
  position: absolute;
  height: fit-content;
  display: flex;
  flex-direction: row;
  flex-wrap: wrap;
  justify-content: flex-end;
  border-bottom: var(--jp-border-width) solid var(--jp-toolbar-border-color);
  box-shadow: var(--jp-toolbar-box-shadow);
  background: var(--jp-toolbar-background);
  min-height: var(--jp-toolbar-micro-height);
  padding: var(--jp-notebook-toolbar-padding);
  z-index: 1;
  right: 0;
  top: 0;
}

.jp-Toolbar > .jp-Toolbar-responsive-opener {
  margin-left: auto;
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Variables
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------

/*-----------------------------------------------------------------------------
| Styles
|----------------------------------------------------------------------------*/

.jp-Notebook-ExecutionIndicator {
  position: relative;
  display: inline-block;
  height: 100%;
  z-index: 9997;
}

.jp-Notebook-ExecutionIndicator-tooltip {
  visibility: hidden;
  height: auto;
  width: max-content;
  width: -moz-max-content;
  background-color: var(--jp-layout-color2);
  color: var(--jp-ui-font-color1);
  text-align: justify;
  border-radius: 6px;
  padding: 0 5px;
  position: fixed;
  display: table;
}

.jp-Notebook-ExecutionIndicator-tooltip.up {
  transform: translateX(-50%) translateY(-100%) translateY(-32px);
}

.jp-Notebook-ExecutionIndicator-tooltip.down {
  transform: translateX(calc(-100% + 16px)) translateY(5px);
}

.jp-Notebook-ExecutionIndicator-tooltip.hidden {
  display: none;
}

.jp-Notebook-ExecutionIndicator:hover .jp-Notebook-ExecutionIndicator-tooltip {
  visibility: visible;
}

.jp-Notebook-ExecutionIndicator span {
  font-size: var(--jp-ui-font-size1);
  font-family: var(--jp-ui-font-family);
  color: var(--jp-ui-font-color1);
  line-height: 24px;
  display: block;
}

.jp-Notebook-ExecutionIndicator-progress-bar {
  display: flex;
  justify-content: center;
  height: 100%;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

/*
 * Execution indicator
 */
.jp-tocItem-content::after {
  content: '';

  /* Must be identical to form a circle */
  width: 12px;
  height: 12px;
  background: none;
  border: none;
  position: absolute;
  right: 0;
}

.jp-tocItem-content[data-running='0']::after {
  border-radius: 50%;
  border: var(--jp-border-width) solid var(--jp-inverse-layout-color3);
  background: none;
}

.jp-tocItem-content[data-running='1']::after {
  border-radius: 50%;
  border: var(--jp-border-width) solid var(--jp-inverse-layout-color3);
  background-color: var(--jp-inverse-layout-color3);
}

.jp-tocItem-content[data-running='0'],
.jp-tocItem-content[data-running='1'] {
  margin-right: 12px;
}

/*
 * Copyright (c) Jupyter Development Team.
 * Distributed under the terms of the Modified BSD License.
 */

.jp-Notebook-footer {
  height: 27px;
  margin-left: calc(
    var(--jp-cell-prompt-width) + var(--jp-cell-collapser-width) +
      var(--jp-cell-padding)
  );
  width: calc(
    100% -
      (
        var(--jp-cell-prompt-width) + var(--jp-cell-collapser-width) +
          var(--jp-cell-padding) + var(--jp-cell-padding)
      )
  );
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  color: var(--jp-ui-font-color3);
  margin-top: 6px;
  background: none;
  cursor: pointer;
}

.jp-Notebook-footer:focus {
  border-color: var(--jp-cell-editor-active-border-color);
}

/* For devices that support hovering, hide footer until hover */
@media (hover: hover) {
  .jp-Notebook-footer {
    opacity: 0;
  }

  .jp-Notebook-footer:focus,
  .jp-Notebook-footer:hover {
    opacity: 1;
  }
}

/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| Imports
|----------------------------------------------------------------------------*/

/*-----------------------------------------------------------------------------
| CSS variables
|----------------------------------------------------------------------------*/

:root {
  --jp-side-by-side-output-size: 1fr;
  --jp-side-by-side-resized-cell: var(--jp-side-by-side-output-size);
  --jp-private-notebook-dragImage-width: 304px;
  --jp-private-notebook-dragImage-height: 36px;
  --jp-private-notebook-selected-color: var(--md-blue-400);
  --jp-private-notebook-active-color: var(--md-green-400);
}

/*-----------------------------------------------------------------------------
| Notebook
|----------------------------------------------------------------------------*/

/* stylelint-disable selector-max-class */

.jp-NotebookPanel {
  display: block;
  height: 100%;
}

.jp-NotebookPanel.jp-Document {
  min-width: 240px;
  min-height: 120px;
}

.jp-Notebook {
  padding: var(--jp-notebook-padding);
  outline: none;
  overflow: auto;
  background: var(--jp-layout-color0);
}

.jp-Notebook.jp-mod-scrollPastEnd::after {
  display: block;
  content: '';
  min-height: var(--jp-notebook-scroll-padding);
}

.jp-MainAreaWidget-ContainStrict .jp-Notebook * {
  contain: strict;
}

.jp-Notebook .jp-Cell {
  overflow: visible;
}

.jp-Notebook .jp-Cell .jp-InputPrompt {
  cursor: move;
}

/*-----------------------------------------------------------------------------
| Notebook state related styling
|
| The notebook and cells each have states, here are the possibilities:
|
| - Notebook
|   - Command
|   - Edit
| - Cell
|   - None
|   - Active (only one can be active)
|   - Selected (the cells actions are applied to)
|   - Multiselected (when multiple selected, the cursor)
|   - No outputs
|----------------------------------------------------------------------------*/

/* Command or edit modes */

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-InputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

.jp-Notebook .jp-Cell:not(.jp-mod-active) .jp-OutputPrompt {
  opacity: var(--jp-cell-prompt-not-active-opacity);
  color: var(--jp-cell-prompt-not-active-font-color);
}

/* cell is active */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser {
  background: var(--jp-brand-color1);
}

/* cell is dirty */
.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt {
  color: var(--jp-warn-color1);
}

.jp-Notebook .jp-Cell.jp-mod-dirty .jp-InputPrompt::before {
  color: var(--jp-warn-color1);
  content: '•';
}

.jp-Notebook .jp-Cell.jp-mod-active.jp-mod-dirty .jp-Collapser {
  background: var(--jp-warn-color1);
}

/* collapser is hovered */
.jp-Notebook .jp-Cell .jp-Collapser:hover {
  box-shadow: var(--jp-elevation-z2);
  background: var(--jp-brand-color1);
  opacity: var(--jp-cell-collapser-not-active-hover-opacity);
}

/* cell is active and collapser is hovered */
.jp-Notebook .jp-Cell.jp-mod-active .jp-Collapser:hover {
  background: var(--jp-brand-color0);
  opacity: 1;
}

/* Command mode */

.jp-Notebook.jp-mod-commandMode .jp-Cell.jp-mod-selected {
  background: var(--jp-notebook-multiselected-color);
}

.jp-Notebook.jp-mod-commandMode
  .jp-Cell.jp-mod-active.jp-mod-selected:not(.jp-mod-multiSelected) {
  background: transparent;
}

/* Edit mode */

.jp-Notebook.jp-mod-editMode .jp-Cell.jp-mod-active .jp-InputArea-editor {
  border: var(--jp-border-width) solid var(--jp-cell-editor-active-border-color);
  box-shadow: var(--jp-input-box-shadow);
  background-color: var(--jp-cell-editor-active-background);
}

/*-----------------------------------------------------------------------------
| Notebook drag and drop
|----------------------------------------------------------------------------*/

.jp-Notebook-cell.jp-mod-dropSource {
  opacity: 0.5;
}

.jp-Notebook-cell.jp-mod-dropTarget,
.jp-Notebook.jp-mod-commandMode
  .jp-Notebook-cell.jp-mod-active.jp-mod-selected.jp-mod-dropTarget {
  border-top-color: var(--jp-private-notebook-selected-color);
  border-top-style: solid;
  border-top-width: 2px;
}

.jp-dragImage {
  display: block;
  flex-direction: row;
  width: var(--jp-private-notebook-dragImage-width);
  height: var(--jp-private-notebook-dragImage-height);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background);
  overflow: visible;
}

.jp-dragImage-singlePrompt {
  box-shadow: 2px 2px 4px 0 rgba(0, 0, 0, 0.12);
}

.jp-dragImage .jp-dragImage-content {
  flex: 1 1 auto;
  z-index: 2;
  font-size: var(--jp-code-font-size);
  font-family: var(--jp-code-font-family);
  line-height: var(--jp-code-line-height);
  padding: var(--jp-code-padding);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  background: var(--jp-cell-editor-background-color);
  color: var(--jp-content-font-color3);
  text-align: left;
  margin: 4px 4px 4px 0;
}

.jp-dragImage .jp-dragImage-prompt {
  flex: 0 0 auto;
  min-width: 36px;
  color: var(--jp-cell-inprompt-font-color);
  padding: var(--jp-code-padding);
  padding-left: 12px;
  font-family: var(--jp-cell-prompt-font-family);
  letter-spacing: var(--jp-cell-prompt-letter-spacing);
  line-height: 1.9;
  font-size: var(--jp-code-font-size);
  border: var(--jp-border-width) solid transparent;
}

.jp-dragImage-multipleBack {
  z-index: -1;
  position: absolute;
  height: 32px;
  width: 300px;
  top: 8px;
  left: 8px;
  background: var(--jp-layout-color2);
  border: var(--jp-border-width) solid var(--jp-input-border-color);
  box-shadow: 2px 2px 4px 0 rgba(0, 0, 0, 0.12);
}

/*-----------------------------------------------------------------------------
| Cell toolbar
|----------------------------------------------------------------------------*/

.jp-NotebookTools {
  display: block;
  min-width: var(--jp-sidebar-min-width);
  color: var(--jp-ui-font-color1);
  background: var(--jp-layout-color1);

  /* This is needed so that all font sizing of children done in ems is
    * relative to this base size */
  font-size: var(--jp-ui-font-size1);
  overflow: auto;
}

.jp-ActiveCellTool {
  padding: 12px 0;
  display: flex;
}

.jp-ActiveCellTool-Content {
  flex: 1 1 auto;
}

.jp-ActiveCellTool .jp-ActiveCellTool-CellContent {
  background: var(--jp-cell-editor-background);
  border: var(--jp-border-width) solid var(--jp-cell-editor-border-color);
  border-radius: 0;
  min-height: 29px;
}

.jp-ActiveCellTool .jp-InputPrompt {
  min-width: calc(var(--jp-cell-prompt-width) * 0.75);
}

.jp-ActiveCellTool-CellContent > pre {
  padding: 5px 4px;
  margin: 0;
  white-space: normal;
}

.jp-MetadataEditorTool {
  flex-direction: column;
  padding: 12px 0;
}

.jp-RankedPanel > :not(:first-child) {
  margin-top: 12px;
}

.jp-KeySelector select.jp-mod-styled {
  font-size: var(--jp-ui-font-size1);
  color: var(--jp-ui-font-color0);
  border: var(--jp-border-width) solid var(--jp-border-color1);
}

.jp-KeySelector label,
.jp-MetadataEditorTool label,
.jp-NumberSetter label {
  line-height: 1.4;
}

.jp-NotebookTools .jp-select-wrapper {
  margin-top: 4px;
  margin-bottom: 0;
}

.jp-NumberSetter input {
  width: 100%;
  margin-top: 4px;
}

.jp-NotebookTools .jp-Collapse {
  margin-top: 16px;
}

/*-----------------------------------------------------------------------------
| Presentation Mode (.jp-mod-presentationMode)
|----------------------------------------------------------------------------*/

.jp-mod-presentationMode .jp-Notebook {
  --jp-content-font-size1: var(--jp-content-presentation-font-size1);
  --jp-code-font-size: var(--jp-code-presentation-font-size);
}

.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-InputPrompt,
.jp-mod-presentationMode .jp-Notebook .jp-Cell .jp-OutputPrompt {
  flex: 0 0 110px;
}

/*-----------------------------------------------------------------------------
| Side-by-side Mode (.jp-mod-sideBySide)
|----------------------------------------------------------------------------*/
.jp-mod-sideBySide.jp-Notebook .jp-Notebook-cell {
  margin-top: 3em;
  margin-bottom: 3em;
  margin-left: 5%;
  margin-right: 5%;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell {
  display: grid;
  grid-template-columns: minmax(0, 1fr) min-content minmax(
      0,
      var(--jp-side-by-side-output-size)
    );
  grid-template-rows: auto minmax(0, 1fr) auto;
  grid-template-areas:
    'header header header'
    'input handle output'
    'footer footer footer';
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell.jp-mod-resizedCell {
  grid-template-columns: minmax(0, 1fr) min-content minmax(
      0,
      var(--jp-side-by-side-resized-cell)
    );
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellHeader {
  grid-area: header;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-Cell-inputWrapper {
  grid-area: input;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-Cell-outputWrapper {
  /* overwrite the default margin (no vertical separation needed in side by side move */
  margin-top: 0;
  grid-area: output;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellFooter {
  grid-area: footer;
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellResizeHandle {
  grid-area: handle;
  user-select: none;
  display: block;
  height: 100%;
  cursor: ew-resize;
  padding: 0 var(--jp-cell-padding);
}

.jp-mod-sideBySide.jp-Notebook .jp-CodeCell .jp-CellResizeHandle::after {
  content: '';
  display: block;
  background: var(--jp-border-color2);
  height: 100%;
  width: 5px;
}

.jp-mod-sideBySide.jp-Notebook
  .jp-CodeCell.jp-mod-resizedCell
  .jp-CellResizeHandle::after {
  background: var(--jp-border-color0);
}

.jp-CellResizeHandle {
  display: none;
}

/*-----------------------------------------------------------------------------
| Placeholder
|----------------------------------------------------------------------------*/

.jp-Cell-Placeholder {
  padding-left: 55px;
}

.jp-Cell-Placeholder-wrapper {
  background: #fff;
  border: 1px solid;
  border-color: #e5e6e9 #dfe0e4 #d0d1d5;
  border-radius: 4px;
  -webkit-border-radius: 4px;
  margin: 10px 15px;
}

.jp-Cell-Placeholder-wrapper-inner {
  padding: 15px;
  position: relative;
}

.jp-Cell-Placeholder-wrapper-body {
  background-repeat: repeat;
  background-size: 50% auto;
}

.jp-Cell-Placeholder-wrapper-body div {
  background: #f6f7f8;
  background-image: -webkit-linear-gradient(
    left,
    #f6f7f8 0%,
    #edeef1 20%,
    #f6f7f8 40%,
    #f6f7f8 100%
  );
  background-repeat: no-repeat;
  background-size: 800px 104px;
  height: 104px;
  position: absolute;
  right: 15px;
  left: 15px;
  top: 15px;
}

div.jp-Cell-Placeholder-h1 {
  top: 20px;
  height: 20px;
  left: 15px;
  width: 150px;
}

div.jp-Cell-Placeholder-h2 {
  left: 15px;
  top: 50px;
  height: 10px;
  width: 100px;
}

div.jp-Cell-Placeholder-content-1,
div.jp-Cell-Placeholder-content-2,
div.jp-Cell-Placeholder-content-3 {
  left: 15px;
  right: 15px;
  height: 10px;
}

div.jp-Cell-Placeholder-content-1 {
  top: 100px;
}

div.jp-Cell-Placeholder-content-2 {
  top: 120px;
}

div.jp-Cell-Placeholder-content-3 {
  top: 140px;
}

</style>
<style type="text/css">
/*-----------------------------------------------------------------------------
| Copyright (c) Jupyter Development Team.
| Distributed under the terms of the Modified BSD License.
|----------------------------------------------------------------------------*/

/*
The following CSS variables define the main, public API for styling JupyterLab.
These variables should be used by all plugins wherever possible. In other
words, plugins should not define custom colors, sizes, etc unless absolutely
necessary. This enables users to change the visual theme of JupyterLab
by changing these variables.

Many variables appear in an ordered sequence (0,1,2,3). These sequences
are designed to work well together, so for example, `--jp-border-color1` should
be used with `--jp-layout-color1`. The numbers have the following meanings:

* 0: super-primary, reserved for special emphasis
* 1: primary, most important under normal situations
* 2: secondary, next most important under normal situations
* 3: tertiary, next most important under normal situations

Throughout JupyterLab, we are mostly following principles from Google's
Material Design when selecting colors. We are not, however, following
all of MD as it is not optimized for dense, information rich UIs.
*/

:root {
  /* Elevation
   *
   * We style box-shadows using Material Design's idea of elevation. These particular numbers are taken from here:
   *
   * https://github.com/material-components/material-components-web
   * https://material-components-web.appspot.com/elevation.html
   */

  --jp-shadow-base-lightness: 0;
  --jp-shadow-umbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.2
  );
  --jp-shadow-penumbra-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.14
  );
  --jp-shadow-ambient-color: rgba(
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    var(--jp-shadow-base-lightness),
    0.12
  );
  --jp-elevation-z0: none;
  --jp-elevation-z1: 0 2px 1px -1px var(--jp-shadow-umbra-color),
    0 1px 1px 0 var(--jp-shadow-penumbra-color),
    0 1px 3px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z2: 0 3px 1px -2px var(--jp-shadow-umbra-color),
    0 2px 2px 0 var(--jp-shadow-penumbra-color),
    0 1px 5px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z4: 0 2px 4px -1px var(--jp-shadow-umbra-color),
    0 4px 5px 0 var(--jp-shadow-penumbra-color),
    0 1px 10px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z6: 0 3px 5px -1px var(--jp-shadow-umbra-color),
    0 6px 10px 0 var(--jp-shadow-penumbra-color),
    0 1px 18px 0 var(--jp-shadow-ambient-color);
  --jp-elevation-z8: 0 5px 5px -3px var(--jp-shadow-umbra-color),
    0 8px 10px 1px var(--jp-shadow-penumbra-color),
    0 3px 14px 2px var(--jp-shadow-ambient-color);
  --jp-elevation-z12: 0 7px 8px -4px var(--jp-shadow-umbra-color),
    0 12px 17px 2px var(--jp-shadow-penumbra-color),
    0 5px 22px 4px var(--jp-shadow-ambient-color);
  --jp-elevation-z16: 0 8px 10px -5px var(--jp-shadow-umbra-color),
    0 16px 24px 2px var(--jp-shadow-penumbra-color),
    0 6px 30px 5px var(--jp-shadow-ambient-color);
  --jp-elevation-z20: 0 10px 13px -6px var(--jp-shadow-umbra-color),
    0 20px 31px 3px var(--jp-shadow-penumbra-color),
    0 8px 38px 7px var(--jp-shadow-ambient-color);
  --jp-elevation-z24: 0 11px 15px -7px var(--jp-shadow-umbra-color),
    0 24px 38px 3px var(--jp-shadow-penumbra-color),
    0 9px 46px 8px var(--jp-shadow-ambient-color);

  /* Borders
   *
   * The following variables, specify the visual styling of borders in JupyterLab.
   */

  --jp-border-width: 1px;
  --jp-border-color0: var(--md-grey-400);
  --jp-border-color1: var(--md-grey-400);
  --jp-border-color2: var(--md-grey-300);
  --jp-border-color3: var(--md-grey-200);
  --jp-inverse-border-color: var(--md-grey-600);
  --jp-border-radius: 2px;

  /* UI Fonts
   *
   * The UI font CSS variables are used for the typography all of the JupyterLab
   * user interface elements that are not directly user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-ui-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-ui-font-scale-factor: 1.2;
  --jp-ui-font-size0: 0.83333em;
  --jp-ui-font-size1: 13px; /* Base font size */
  --jp-ui-font-size2: 1.2em;
  --jp-ui-font-size3: 1.44em;
  --jp-ui-font-family: system-ui, -apple-system, blinkmacsystemfont, 'Segoe UI',
    helvetica, arial, sans-serif, 'Apple Color Emoji', 'Segoe UI Emoji',
    'Segoe UI Symbol';

  /*
   * Use these font colors against the corresponding main layout colors.
   * In a light theme, these go from dark to light.
   */

  /* Defaults use Material Design specification */
  --jp-ui-font-color0: rgba(0, 0, 0, 1);
  --jp-ui-font-color1: rgba(0, 0, 0, 0.87);
  --jp-ui-font-color2: rgba(0, 0, 0, 0.54);
  --jp-ui-font-color3: rgba(0, 0, 0, 0.38);

  /*
   * Use these against the brand/accent/warn/error colors.
   * These will typically go from light to darker, in both a dark and light theme.
   */

  --jp-ui-inverse-font-color0: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color1: rgba(255, 255, 255, 1);
  --jp-ui-inverse-font-color2: rgba(255, 255, 255, 0.7);
  --jp-ui-inverse-font-color3: rgba(255, 255, 255, 0.5);

  /* Content Fonts
   *
   * Content font variables are used for typography of user generated content.
   *
   * The font sizing here is done assuming that the body font size of --jp-content-font-size1
   * is applied to a parent element. When children elements, such as headings, are sized
   * in em all things will be computed relative to that body size.
   */

  --jp-content-line-height: 1.6;
  --jp-content-font-scale-factor: 1.2;
  --jp-content-font-size0: 0.83333em;
  --jp-content-font-size1: 14px; /* Base font size */
  --jp-content-font-size2: 1.2em;
  --jp-content-font-size3: 1.44em;
  --jp-content-font-size4: 1.728em;
  --jp-content-font-size5: 2.0736em;

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-content-presentation-font-size1: 17px;
  --jp-content-heading-line-height: 1;
  --jp-content-heading-margin-top: 1.2em;
  --jp-content-heading-margin-bottom: 0.8em;
  --jp-content-heading-font-weight: 500;

  /* Defaults use Material Design specification */
  --jp-content-font-color0: rgba(0, 0, 0, 1);
  --jp-content-font-color1: rgba(0, 0, 0, 0.87);
  --jp-content-font-color2: rgba(0, 0, 0, 0.54);
  --jp-content-font-color3: rgba(0, 0, 0, 0.38);
  --jp-content-link-color: var(--md-blue-900);
  --jp-content-font-family: system-ui, -apple-system, blinkmacsystemfont,
    'Segoe UI', helvetica, arial, sans-serif, 'Apple Color Emoji',
    'Segoe UI Emoji', 'Segoe UI Symbol';

  /*
   * Code Fonts
   *
   * Code font variables are used for typography of code and other monospaces content.
   */

  --jp-code-font-size: 13px;
  --jp-code-line-height: 1.3077; /* 17px for 13px base */
  --jp-code-padding: 5px; /* 5px for 13px base, codemirror highlighting needs integer px value */
  --jp-code-font-family-default: menlo, consolas, 'DejaVu Sans Mono', monospace;
  --jp-code-font-family: var(--jp-code-font-family-default);

  /* This gives a magnification of about 125% in presentation mode over normal. */
  --jp-code-presentation-font-size: 16px;

  /* may need to tweak cursor width if you change font size */
  --jp-code-cursor-width0: 1.4px;
  --jp-code-cursor-width1: 2px;
  --jp-code-cursor-width2: 4px;

  /* Layout
   *
   * The following are the main layout colors use in JupyterLab. In a light
   * theme these would go from light to dark.
   */

  --jp-layout-color0: white;
  --jp-layout-color1: white;
  --jp-layout-color2: var(--md-grey-200);
  --jp-layout-color3: var(--md-grey-400);
  --jp-layout-color4: var(--md-grey-600);

  /* Inverse Layout
   *
   * The following are the inverse layout colors use in JupyterLab. In a light
   * theme these would go from dark to light.
   */

  --jp-inverse-layout-color0: #111;
  --jp-inverse-layout-color1: var(--md-grey-900);
  --jp-inverse-layout-color2: var(--md-grey-800);
  --jp-inverse-layout-color3: var(--md-grey-700);
  --jp-inverse-layout-color4: var(--md-grey-600);

  /* Brand/accent */

  --jp-brand-color0: var(--md-blue-900);
  --jp-brand-color1: var(--md-blue-700);
  --jp-brand-color2: var(--md-blue-300);
  --jp-brand-color3: var(--md-blue-100);
  --jp-brand-color4: var(--md-blue-50);
  --jp-accent-color0: var(--md-green-900);
  --jp-accent-color1: var(--md-green-700);
  --jp-accent-color2: var(--md-green-300);
  --jp-accent-color3: var(--md-green-100);

  /* State colors (warn, error, success, info) */

  --jp-warn-color0: var(--md-orange-900);
  --jp-warn-color1: var(--md-orange-700);
  --jp-warn-color2: var(--md-orange-300);
  --jp-warn-color3: var(--md-orange-100);
  --jp-error-color0: var(--md-red-900);
  --jp-error-color1: var(--md-red-700);
  --jp-error-color2: var(--md-red-300);
  --jp-error-color3: var(--md-red-100);
  --jp-success-color0: var(--md-green-900);
  --jp-success-color1: var(--md-green-700);
  --jp-success-color2: var(--md-green-300);
  --jp-success-color3: var(--md-green-100);
  --jp-info-color0: var(--md-cyan-900);
  --jp-info-color1: var(--md-cyan-700);
  --jp-info-color2: var(--md-cyan-300);
  --jp-info-color3: var(--md-cyan-100);

  /* Cell specific styles */

  --jp-cell-padding: 5px;
  --jp-cell-collapser-width: 8px;
  --jp-cell-collapser-min-height: 20px;
  --jp-cell-collapser-not-active-hover-opacity: 0.6;
  --jp-cell-editor-background: var(--md-grey-100);
  --jp-cell-editor-border-color: var(--md-grey-300);
  --jp-cell-editor-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-cell-editor-active-background: var(--jp-layout-color0);
  --jp-cell-editor-active-border-color: var(--jp-brand-color1);
  --jp-cell-prompt-width: 64px;
  --jp-cell-prompt-font-family: var(--jp-code-font-family-default);
  --jp-cell-prompt-letter-spacing: 0;
  --jp-cell-prompt-opacity: 1;
  --jp-cell-prompt-not-active-opacity: 0.5;
  --jp-cell-prompt-not-active-font-color: var(--md-grey-700);

  /* A custom blend of MD grey and blue 600
   * See https://meyerweb.com/eric/tools/color-blend/#546E7A:1E88E5:5:hex */
  --jp-cell-inprompt-font-color: #307fc1;

  /* A custom blend of MD grey and orange 600
   * https://meyerweb.com/eric/tools/color-blend/#546E7A:F4511E:5:hex */
  --jp-cell-outprompt-font-color: #bf5b3d;

  /* Notebook specific styles */

  --jp-notebook-padding: 10px;
  --jp-notebook-select-background: var(--jp-layout-color1);
  --jp-notebook-multiselected-color: var(--md-blue-50);

  /* The scroll padding is calculated to fill enough space at the bottom of the
  notebook to show one single-line cell (with appropriate padding) at the top
  when the notebook is scrolled all the way to the bottom. We also subtract one
  pixel so that no scrollbar appears if we have just one single-line cell in the
  notebook. This padding is to enable a 'scroll past end' feature in a notebook.
  */
  --jp-notebook-scroll-padding: calc(
    100% - var(--jp-code-font-size) * var(--jp-code-line-height) -
      var(--jp-code-padding) - var(--jp-cell-padding) - 1px
  );

  /* Rendermime styles */

  --jp-rendermime-error-background: #fdd;
  --jp-rendermime-table-row-background: var(--md-grey-100);
  --jp-rendermime-table-row-hover-background: var(--md-light-blue-50);

  /* Dialog specific styles */

  --jp-dialog-background: rgba(0, 0, 0, 0.25);

  /* Console specific styles */

  --jp-console-padding: 10px;

  /* Toolbar specific styles */

  --jp-toolbar-border-color: var(--jp-border-color1);
  --jp-toolbar-micro-height: 8px;
  --jp-toolbar-background: var(--jp-layout-color1);
  --jp-toolbar-box-shadow: 0 0 2px 0 rgba(0, 0, 0, 0.24);
  --jp-toolbar-header-margin: 4px 4px 0 4px;
  --jp-toolbar-active-background: var(--md-grey-300);

  /* Statusbar specific styles */

  --jp-statusbar-height: 24px;

  /* Input field styles */

  --jp-input-box-shadow: inset 0 0 2px var(--md-blue-300);
  --jp-input-active-background: var(--jp-layout-color1);
  --jp-input-hover-background: var(--jp-layout-color1);
  --jp-input-background: var(--md-grey-100);
  --jp-input-border-color: var(--jp-inverse-border-color);
  --jp-input-active-border-color: var(--jp-brand-color1);
  --jp-input-active-box-shadow-color: rgba(19, 124, 189, 0.3);

  /* General editor styles */

  --jp-editor-selected-background: #d9d9d9;
  --jp-editor-selected-focused-background: #d7d4f0;
  --jp-editor-cursor-color: var(--jp-ui-font-color0);

  /* Code mirror specific styles */

  --jp-mirror-editor-keyword-color: #008000;
  --jp-mirror-editor-atom-color: #88f;
  --jp-mirror-editor-number-color: #080;
  --jp-mirror-editor-def-color: #00f;
  --jp-mirror-editor-variable-color: var(--md-grey-900);
  --jp-mirror-editor-variable-2-color: rgb(0, 54, 109);
  --jp-mirror-editor-variable-3-color: #085;
  --jp-mirror-editor-punctuation-color: #05a;
  --jp-mirror-editor-property-color: #05a;
  --jp-mirror-editor-operator-color: #a2f;
  --jp-mirror-editor-comment-color: #408080;
  --jp-mirror-editor-string-color: #ba2121;
  --jp-mirror-editor-string-2-color: #708;
  --jp-mirror-editor-meta-color: #a2f;
  --jp-mirror-editor-qualifier-color: #555;
  --jp-mirror-editor-builtin-color: #008000;
  --jp-mirror-editor-bracket-color: #997;
  --jp-mirror-editor-tag-color: #170;
  --jp-mirror-editor-attribute-color: #00c;
  --jp-mirror-editor-header-color: blue;
  --jp-mirror-editor-quote-color: #090;
  --jp-mirror-editor-link-color: #00c;
  --jp-mirror-editor-error-color: #f00;
  --jp-mirror-editor-hr-color: #999;

  /*
    RTC user specific colors.
    These colors are used for the cursor, username in the editor,
    and the icon of the user.
  */

  --jp-collaborator-color1: #ffad8e;
  --jp-collaborator-color2: #dac83d;
  --jp-collaborator-color3: #72dd76;
  --jp-collaborator-color4: #00e4d0;
  --jp-collaborator-color5: #45d4ff;
  --jp-collaborator-color6: #e2b1ff;
  --jp-collaborator-color7: #ff9de6;

  /* Vega extension styles */

  --jp-vega-background: white;

  /* Sidebar-related styles */

  --jp-sidebar-min-width: 250px;

  /* Search-related styles */

  --jp-search-toggle-off-opacity: 0.5;
  --jp-search-toggle-hover-opacity: 0.8;
  --jp-search-toggle-on-opacity: 1;
  --jp-search-selected-match-background-color: rgb(245, 200, 0);
  --jp-search-selected-match-color: black;
  --jp-search-unselected-match-background-color: var(
    --jp-inverse-layout-color0
  );
  --jp-search-unselected-match-color: var(--jp-ui-inverse-font-color0);

  /* Icon colors that work well with light or dark backgrounds */
  --jp-icon-contrast-color0: var(--md-purple-600);
  --jp-icon-contrast-color1: var(--md-green-600);
  --jp-icon-contrast-color2: var(--md-pink-600);
  --jp-icon-contrast-color3: var(--md-blue-600);

  /* Button colors */
  --jp-accept-color-normal: var(--md-blue-700);
  --jp-accept-color-hover: var(--md-blue-800);
  --jp-accept-color-active: var(--md-blue-900);
  --jp-warn-color-normal: var(--md-red-700);
  --jp-warn-color-hover: var(--md-red-800);
  --jp-warn-color-active: var(--md-red-900);
  --jp-reject-color-normal: var(--md-grey-600);
  --jp-reject-color-hover: var(--md-grey-700);
  --jp-reject-color-active: var(--md-grey-800);

  /* File or activity icons and switch semantic variables */
  --jp-jupyter-icon-color: #f37626;
  --jp-notebook-icon-color: #f37626;
  --jp-json-icon-color: var(--md-orange-700);
  --jp-console-icon-background-color: var(--md-blue-700);
  --jp-console-icon-color: white;
  --jp-terminal-icon-background-color: var(--md-grey-800);
  --jp-terminal-icon-color: var(--md-grey-200);
  --jp-text-editor-icon-color: var(--md-grey-700);
  --jp-inspector-icon-color: var(--md-grey-700);
  --jp-switch-color: var(--md-grey-400);
  --jp-switch-true-position-color: var(--md-orange-900);
}
</style>
<style type="text/css">
/* Force rendering true colors when outputing to pdf */
* {
  -webkit-print-color-adjust: exact;
}

/* Misc */
a.anchor-link {
  display: none;
}

/* Input area styling */
.jp-InputArea {
  overflow: hidden;
}

.jp-InputArea-editor {
  overflow: hidden;
}

.cm-editor.cm-s-jupyter .highlight pre {
/* weird, but --jp-code-padding defined to be 5px but 4px horizontal padding is hardcoded for pre.cm-line */
  padding: var(--jp-code-padding) 4px;
  margin: 0;

  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
  color: inherit;

}

.jp-OutputArea-output pre {
  line-height: inherit;
  font-family: inherit;
}

.jp-RenderedText pre {
  color: var(--jp-content-font-color1);
  font-size: var(--jp-code-font-size);
}

/* Hiding the collapser by default */
.jp-Collapser {
  display: none;
}

@page {
    margin: 0.5in; /* Margin for each printed piece of paper */
}

@media print {
  .jp-Cell-inputWrapper,
  .jp-Cell-outputWrapper {
    display: block;
  }
}
</style>
<!-- Load mathjax -->
<script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.7/latest.js?config=TeX-AMS_CHTML-full,Safe"> </script>
<!-- MathJax configuration -->
<script type="text/x-mathjax-config">
    init_mathjax = function() {
        if (window.MathJax) {
        // MathJax loaded
            MathJax.Hub.Config({
                TeX: {
                    equationNumbers: {
                    autoNumber: "AMS",
                    useLabelIds: true
                    }
                },
                tex2jax: {
                    inlineMath: [ ['$','$'], ["\\(","\\)"] ],
                    displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
                    processEscapes: true,
                    processEnvironments: true
                },
                displayAlign: 'center',
                messageStyle: 'none',
                CommonHTML: {
                    linebreaks: {
                    automatic: true
                    }
                }
            });

            MathJax.Hub.Queue(["Typeset", MathJax.Hub]);
        }
    }
    init_mathjax();
    </script>
<!-- End of mathjax configuration --><script type="module">
  document.addEventListener("DOMContentLoaded", async () => {
    const diagrams = document.querySelectorAll(".jp-Mermaid > pre.mermaid");
    // do not load mermaidjs if not needed
    if (!diagrams.length) {
      return;
    }
    const mermaid = (await import("https://cdnjs.cloudflare.com/ajax/libs/mermaid/11.10.0/mermaid.esm.min.mjs")).default;
    const elkUrl = "https://cdnjs.cloudflare.com/ajax/libs/mermaid-layout-elk/0.1.9/mermaid-layout-elk.esm.min.mjs";
    if(elkUrl) {
      const elkLayouts = (await import(elkUrl)).default;
      mermaid.registerLayoutLoaders(elkLayouts);
    }
    const parser = new DOMParser();

    mermaid.initialize({
      maxTextSize: 100000,
      maxEdges: 100000,
      startOnLoad: false,
      fontFamily: window
        .getComputedStyle(document.body)
        .getPropertyValue("--jp-ui-font-family"),
      theme: document.querySelector("body[data-jp-theme-light='true']")
        ? "default"
        : "dark",
    });

    let _nextMermaidId = 0;

    function makeMermaidImage(svg) {
      const img = document.createElement("img");
      const doc = parser.parseFromString(svg, "image/svg+xml");
      const svgEl = doc.querySelector("svg");
      const { maxWidth } = svgEl?.style || {};
      const firstTitle = doc.querySelector("title");
      const firstDesc = doc.querySelector("desc");

      img.setAttribute("src", `data:image/svg+xml,${encodeURIComponent(svg)}`);
      if (maxWidth) {
        img.width = parseInt(maxWidth);
      }
      if (firstTitle) {
        img.setAttribute("alt", firstTitle.textContent);
      }
      if (firstDesc) {
        const caption = document.createElement("figcaption");
        caption.className = "sr-only";
        caption.textContent = firstDesc.textContent;
        return [img, caption];
      }
      return [img];
    }

    async function makeMermaidError(text) {
      let errorMessage = "";
      try {
        await mermaid.parse(text);
      } catch (err) {
        errorMessage = `${err}`;
      }

      const result = document.createElement("details");
      result.className = 'jp-RenderedMermaid-Details';
      const summary = document.createElement("summary");
      summary.className = 'jp-RenderedMermaid-Summary';
      const pre = document.createElement("pre");
      const code = document.createElement("code");
      code.innerText = text;
      pre.appendChild(code);
      summary.appendChild(pre);
      result.appendChild(summary);

      const warning = document.createElement("pre");
      warning.innerText = errorMessage;
      result.appendChild(warning);
      return [result];
    }

    async function renderOneMarmaid(src) {
      const id = `jp-mermaid-${_nextMermaidId++}`;
      const parent = src.parentNode;
      let raw = src.textContent.trim();
      const el = document.createElement("div");
      el.style.visibility = "hidden";
      document.body.appendChild(el);
      let results = null;
      let output = null;
      try {
        let { svg } = await mermaid.render(id, raw, el);
        svg = cleanMermaidSvg(svg);
        results = makeMermaidImage(svg);
        output = document.createElement("figure");
        results.map(output.appendChild, output);
      } catch (err) {
        parent.classList.add("jp-mod-warning");
        results = await makeMermaidError(raw);
        output = results[0];
      } finally {
        el.remove();
      }
      parent.classList.add("jp-RenderedMermaid");
      parent.appendChild(output);
    }


    /**
     * Post-process to ensure mermaid diagrams contain only valid SVG and XHTML.
     */
    function cleanMermaidSvg(svg) {
      svg = svg.replace(RE_VOID_ELEMENT, replaceVoidElement);
      return `${SVG_XML_HEADER}${svg}`;
    }


    /**
     * A regular expression for all void elements, which may include attributes and
     * a slash.
     *
     * @see https://developer.mozilla.org/en-US/docs/Glossary/Void_element
     *
     * Of these, only `<br>` is generated by Mermaid in place of `\n`,
     * but _any_ "malformed" tag will break the SVG rendering entirely.
     */
    const RE_VOID_ELEMENT =
      /<\s*(area|base|br|col|embed|hr|img|input|link|meta|param|source|track|wbr)\s*([^>]*?)\s*>/gi;

    /**
     * Ensure a void element is closed with a slash, preserving any attributes.
     */
    function replaceVoidElement(match, tag, rest) {
      rest = rest.trim();
      if (!rest.endsWith('/')) {
        rest = `${rest} /`;
      }
      return `<${tag} ${rest}>`;
    }


  /**
   * Named HTML entities with their decimal equivalent codes.
   *
   * @see https://www.w3.org/TR/WD-html40-970708/sgml/entities.html
   * */
  const HTML_ENTITIES = `<!ENTITY Aacute "&#193;">
<!ENTITY aacute "&#225;">
<!ENTITY Acirc "&#194;">
<!ENTITY acirc "&#226;">
<!ENTITY acute "&#180;">
<!ENTITY AElig "&#198;">
<!ENTITY aelig "&#230;">
<!ENTITY Agrave "&#192;">
<!ENTITY agrave "&#224;">
<!ENTITY alefsym "&#8501;">
<!ENTITY Alpha "&#913;">
<!ENTITY alpha "&#945;">
<!ENTITY amp "&#38;">
<!ENTITY and "&#8869;">
<!ENTITY ang "&#8736;">
<!ENTITY Aring "&#197;">
<!ENTITY aring "&#229;">
<!ENTITY asymp "&#8776;">
<!ENTITY Atilde "&#195;">
<!ENTITY atilde "&#227;">
<!ENTITY Auml "&#196;">
<!ENTITY auml "&#228;">
<!ENTITY bdquo "&#8222;">
<!ENTITY Beta "&#914;">
<!ENTITY beta "&#946;">
<!ENTITY brvbar "&#166;">
<!ENTITY bull "&#8226;">
<!ENTITY cap "&#8745;">
<!ENTITY Ccedil "&#199;">
<!ENTITY ccedil "&#231;">
<!ENTITY cedil "&#184;">
<!ENTITY cent "&#162;">
<!ENTITY Chi "&#935;">
<!ENTITY chi "&#967;">
<!ENTITY circ "&#710;">
<!ENTITY clubs "&#9827;">
<!ENTITY cong "&#8773;">
<!ENTITY copy "&#169;">
<!ENTITY crarr "&#8629;">
<!ENTITY cup "&#8746;">
<!ENTITY curren "&#164;">
<!ENTITY dagger "&#8224;">
<!ENTITY Dagger "&#8225;">
<!ENTITY darr "&#8595;">
<!ENTITY dArr "&#8659;">
<!ENTITY deg "&#176;">
<!ENTITY Delta "&#916;">
<!ENTITY delta "&#948;">
<!ENTITY diams "&#9830;">
<!ENTITY divide "&#247;">
<!ENTITY Eacute "&#201;">
<!ENTITY eacute "&#233;">
<!ENTITY Ecirc "&#202;">
<!ENTITY ecirc "&#234;">
<!ENTITY Egrave "&#200;">
<!ENTITY egrave "&#232;">
<!ENTITY empty "&#8709;">
<!ENTITY emsp "&#8195;">
<!ENTITY ensp "&#8194;">
<!ENTITY epsilon "&#949;">
<!ENTITY Epsilon "&#917;">
<!ENTITY equiv "&#8801;">
<!ENTITY Eta "&#919;">
<!ENTITY eta "&#951;">
<!ENTITY ETH "&#208;">
<!ENTITY eth "&#240;">
<!ENTITY Euml "&#203;">
<!ENTITY euml "&#235;">
<!ENTITY exist "&#8707;">
<!ENTITY fnof "&#402;">
<!ENTITY forall "&#8704;">
<!ENTITY frac12 "&#189;">
<!ENTITY frac14 "&#188;">
<!ENTITY frac34 "&#190;">
<!ENTITY frasl "&#8260;">
<!ENTITY Gamma "&#915;">
<!ENTITY gamma "&#947;">
<!ENTITY ge "&#8805;">
<!ENTITY gt "&#62;">
<!ENTITY harr "&#8596;">
<!ENTITY hArr "&#8660;">
<!ENTITY hearts "&#9829;">
<!ENTITY hellip "&#8230;">
<!ENTITY Iacute "&#205;">
<!ENTITY iacute "&#237;">
<!ENTITY Icirc "&#206;">
<!ENTITY icirc "&#238;">
<!ENTITY iexcl "&#161;">
<!ENTITY Igrave "&#204;">
<!ENTITY igrave "&#236;">
<!ENTITY image "&#8465;">
<!ENTITY infin "&#8734;">
<!ENTITY int "&#8747;">
<!ENTITY Iota "&#921;">
<!ENTITY iota "&#953;">
<!ENTITY iquest "&#191;">
<!ENTITY isin "&#8712;">
<!ENTITY Iuml "&#207;">
<!ENTITY iuml "&#239;">
<!ENTITY Kappa "&#922;">
<!ENTITY kappa "&#954;">
<!ENTITY Lambda "&#923;">
<!ENTITY lambda "&#955;">
<!ENTITY lang "&#9001;">
<!ENTITY laquo "&#171;">
<!ENTITY larr "&#8592;">
<!ENTITY lArr "&#8656;">
<!ENTITY lceil "&#8968;">
<!ENTITY ldquo "&#8220;">
<!ENTITY le "&#8804;">
<!ENTITY lfloor "&#8970;">
<!ENTITY lowast "&#8727;">
<!ENTITY loz "&#9674;">
<!ENTITY lrm "&#8206;">
<!ENTITY lsaquo "&#8249;">
<!ENTITY lsquo "&#8216;">
<!ENTITY lt "&#60;">
<!ENTITY macr "&#175;">
<!ENTITY mdash "&#8212;">
<!ENTITY micro "&#181;">
<!ENTITY middot "&#183;">
<!ENTITY minus "&#8722;">
<!ENTITY Mu "&#924;">
<!ENTITY mu "&#956;">
<!ENTITY nabla "&#8711;">
<!ENTITY nbsp "&#160;">
<!ENTITY ndash "&#8211;">
<!ENTITY ne "&#8800;">
<!ENTITY ni "&#8715;">
<!ENTITY not "&#172;">
<!ENTITY notin "&#8713;">
<!ENTITY nsub "&#8836;">
<!ENTITY Ntilde "&#209;">
<!ENTITY ntilde "&#241;">
<!ENTITY Nu "&#925;">
<!ENTITY nu "&#957;">
<!ENTITY Oacute "&#211;">
<!ENTITY oacute "&#243;">
<!ENTITY Ocirc "&#212;">
<!ENTITY ocirc "&#244;">
<!ENTITY OElig "&#338;">
<!ENTITY oelig "&#339;">
<!ENTITY Ograve "&#210;">
<!ENTITY ograve "&#242;">
<!ENTITY oline "&#8254;">
<!ENTITY Omega "&#937;">
<!ENTITY omega "&#969;">
<!ENTITY Omicron "&#927;">
<!ENTITY omicron "&#959;">
<!ENTITY oplus "&#8853;">
<!ENTITY or "&#8870;">
<!ENTITY ordf "&#170;">
<!ENTITY ordm "&#186;">
<!ENTITY Oslash "&#216;">
<!ENTITY oslash "&#248;">
<!ENTITY Otilde "&#213;">
<!ENTITY otilde "&#245;">
<!ENTITY otimes "&#8855;">
<!ENTITY Ouml "&#214;">
<!ENTITY ouml "&#246;">
<!ENTITY para "&#182;">
<!ENTITY part "&#8706;">
<!ENTITY permil "&#8240;">
<!ENTITY perp "&#8869;">
<!ENTITY Phi "&#934;">
<!ENTITY phi "&#966;">
<!ENTITY Pi "&#928;">
<!ENTITY pi "&#960;">
<!ENTITY piv "&#982;">
<!ENTITY plusmn "&#177;">
<!ENTITY pound "&#163;">
<!ENTITY prime "&#8242;">
<!ENTITY Prime "&#8243;">
<!ENTITY prod "&#8719;">
<!ENTITY prop "&#8733;">
<!ENTITY Psi "&#936;">
<!ENTITY psi "&#968;">
<!ENTITY quot "&#34;">
<!ENTITY radic "&#8730;">
<!ENTITY rang "&#9002;">
<!ENTITY raquo "&#187;">
<!ENTITY rarr "&#8594;">
<!ENTITY rArr "&#8658;">
<!ENTITY rceil "&#8969;">
<!ENTITY rdquo "&#8221;">
<!ENTITY real "&#8476;">
<!ENTITY reg "&#174;">
<!ENTITY rfloor "&#8971;">
<!ENTITY Rho "&#929;">
<!ENTITY rho "&#961;">
<!ENTITY rlm "&#8207;">
<!ENTITY rsaquo "&#8250;">
<!ENTITY rsquo "&#8217;">
<!ENTITY sbquo "&#8218;">
<!ENTITY Scaron "&#352;">
<!ENTITY scaron "&#353;">
<!ENTITY sdot "&#8901;">
<!ENTITY sect "&#167;">
<!ENTITY shy "&#173;">
<!ENTITY Sigma "&#931;">
<!ENTITY sigma "&#963;">
<!ENTITY sigmaf "&#962;">
<!ENTITY sim "&#8764;">
<!ENTITY spades "&#9824;">
<!ENTITY sub "&#8834;">
<!ENTITY sube "&#8838;">
<!ENTITY sum "&#8721;">
<!ENTITY sup "&#8835;">
<!ENTITY sup1 "&#185;">
<!ENTITY sup2 "&#178;">
<!ENTITY sup3 "&#179;">
<!ENTITY supe "&#8839;">
<!ENTITY szlig "&#223;">
<!ENTITY Tau "&#932;">
<!ENTITY tau "&#964;">
<!ENTITY there4 "&#8756;">
<!ENTITY Theta "&#920;">
<!ENTITY theta "&#952;">
<!ENTITY thetasym "&#977;">
<!ENTITY thinsp "&#8201;">
<!ENTITY THORN "&#222;">
<!ENTITY thorn "&#254;">
<!ENTITY tilde "&#732;">
<!ENTITY times "&#215;">
<!ENTITY trade "&#8482;">
<!ENTITY Uacute "&#218;">
<!ENTITY uacute "&#250;">
<!ENTITY uarr "&#8593;">
<!ENTITY uArr "&#8657;">
<!ENTITY Ucirc "&#219;">
<!ENTITY ucirc "&#251;">
<!ENTITY Ugrave "&#217;">
<!ENTITY ugrave "&#249;">
<!ENTITY uml "&#168;">
<!ENTITY upsih "&#978;">
<!ENTITY Upsilon "&#933;">
<!ENTITY upsilon "&#965;">
<!ENTITY Uuml "&#220;">
<!ENTITY uuml "&#252;">
<!ENTITY weierp "&#8472;">
<!ENTITY Xi "&#926;">
<!ENTITY xi "&#958;">
<!ENTITY Yacute "&#221;">
<!ENTITY yacute "&#253;">
<!ENTITY yen "&#165;">
<!ENTITY Yuml "&#376;">
<!ENTITY yuml "&#255;">
<!ENTITY Zeta "&#918;">
<!ENTITY zeta "&#950;">
<!ENTITY zwj "&#8205;">
<!ENTITY zwnj "&#8204;">`.replace(/\n/g, ' ');

  /**
   * A reasonably strict xml declaration.
   */
  const XML_DECL = '<?xml version="1.0" standalone="no"?>';

  /**
   * The beginning of the XML doctype declaration.
   */
  const DOCTYPE_START = `<!DOCTYPE svg PUBLIC "-//W3C//DTD SVG 1.1//EN" "http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd" [`;

  /**
   * The end of the XML docype declaration.
   */
  const DOCTYPE_END = ']>';

  /**
   * A full header for an SVG XML document.
   */
  const SVG_XML_HEADER = `${XML_DECL}
    ${DOCTYPE_START}${HTML_ENTITIES}${DOCTYPE_END}`;

    void Promise.all([...diagrams].map(renderOneMarmaid));
  });
</script>
<style>
  .jp-Mermaid:not(.jp-RenderedMermaid) {
    display: none;
  }

  .jp-RenderedMermaid {
    overflow: auto;
    display: flex;
  }

  .jp-RenderedMermaid.jp-mod-warning {
    width: auto;
    padding: 0.5em;
    margin-top: 0.5em;
    border: var(--jp-border-width) solid var(--jp-warn-color2);
    border-radius: var(--jp-border-radius);
    color: var(--jp-ui-font-color1);
    font-size: var(--jp-ui-font-size1);
    white-space: pre-wrap;
    word-wrap: break-word;
  }

  .jp-RenderedMermaid figure {
    margin: 0;
    overflow: auto;
    max-width: 100%;
  }

  .jp-RenderedMermaid img {
    max-width: 100%;
  }

  .jp-RenderedMermaid-Details > pre {
    margin-top: 1em;
  }

  .jp-RenderedMermaid-Summary {
    color: var(--jp-warn-color2);
  }

  .jp-RenderedMermaid:not(.jp-mod-warning) pre {
    display: none;
  }

  .jp-RenderedMermaid-Summary > pre {
    display: inline-block;
    white-space: normal;
  }
</style>
<!-- End of mermaid configuration --></head>
<body class="jp-Notebook" data-jp-theme-light="true" data-jp-theme-name="JupyterLab Light">
<main><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=d12ba1e2-093a-482e-b2a5-f22bcd437b20">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [1]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [* CELL 1 *] #################################################################################</span>
<span class="c1">##### PRELIMINARIES FOR RIGOROUS INTERVAL ARITHMETIC.                                      #####</span>
<span class="c1">##### ALL NUMERICAL INEQUALITIES WILL BE VERIFIED WITH INTERVALS.                          #####</span>
<span class="c1">##### WE CONVERT RATIONAL NUMBERS TO EXACT RATIONALS TO ENSURE PRECISION.                  #####</span>
<span class="c1">##### WE SET PRECISION TO 256 BITS; NO MORE IS NEEDED.                                     #####</span>
<span class="c1">################################################################################################</span>

<span class="kn">from</span><span class="w"> </span><span class="nn">sage.all</span><span class="w"> </span><span class="kn">import</span> <span class="n">QQ</span><span class="p">,</span> <span class="n">RealIntervalField</span><span class="p">,</span> <span class="n">RealBallField</span><span class="p">,</span> <span class="n">ComplexBallField</span>
<span class="kn">from</span><span class="w"> </span><span class="nn">fractions</span><span class="w"> </span><span class="kn">import</span> <span class="n">Fraction</span>

<span class="n">Q</span> <span class="o">=</span> <span class="n">QQ</span>
<span class="n">I</span> <span class="o">=</span> <span class="n">RealIntervalField</span><span class="p">(</span><span class="mi">256</span><span class="p">)</span>
<span class="n">B</span> <span class="o">=</span> <span class="n">RealBallField</span><span class="p">(</span><span class="mi">256</span><span class="p">)</span>
<span class="n">C</span> <span class="o">=</span> <span class="n">ComplexBallField</span><span class="p">(</span><span class="mi">256</span><span class="p">)</span>

<span class="k">def</span><span class="w"> </span><span class="nf">interval</span><span class="p">(</span><span class="n">a</span><span class="p">,</span> <span class="n">b</span><span class="o">=</span><span class="kc">None</span><span class="p">):</span>
    <span class="k">return</span> <span class="n">I</span><span class="p">(</span><span class="n">a</span><span class="p">)</span> <span class="k">if</span> <span class="n">b</span> <span class="ow">is</span> <span class="kc">None</span> <span class="k">else</span> <span class="n">I</span><span class="p">(</span><span class="n">a</span><span class="p">,</span> <span class="n">b</span><span class="p">)</span>

<span class="k">def</span><span class="w"> </span><span class="nf">positive</span><span class="p">(</span><span class="n">x</span><span class="p">):</span>
    <span class="k">return</span> <span class="n">x</span><span class="o">.</span><span class="n">lower</span><span class="p">()</span> <span class="o">&gt;</span> <span class="mi">0</span>

<span class="k">def</span><span class="w"> </span><span class="nf">negative</span><span class="p">(</span><span class="n">x</span><span class="p">):</span>
    <span class="k">return</span> <span class="n">x</span><span class="o">.</span><span class="n">upper</span><span class="p">()</span> <span class="o">&lt;</span> <span class="mi">0</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=e061ba79-6ea9-4520-9e07-2b304871c19f">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [2]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [** CELL 2 **] CONDITIONS -- { D(i) &amp; D(iv) } -- #############################################</span>
<span class="c1">#####  DEFINE THE PARAMETERS USED IN THE THREE NUMERICAL TASKS.                            #####</span>
<span class="c1">##### THIS IS THE OPTIMISATION PROBLEM D (IN ALL THE THREE CASES).                         #####</span>
<span class="c1">##### ALL DECIMAL INPUTS ARE CONVERTED INTO EXACT RATIONAL NUMBERS.                        #####</span>
<span class="c1">##### WE ALSO VERIFY THE PARAMETER CONDITIONS REQUIRED BY OUR METHOD.                      #####</span>
<span class="c1">################################################################################################</span>

<span class="k">def</span><span class="w"> </span><span class="nf">parameters</span><span class="p">(</span><span class="n">name</span><span class="p">,</span> <span class="n">s0</span><span class="p">,</span> <span class="n">s1</span><span class="p">,</span> <span class="n">s2</span><span class="p">,</span> <span class="n">h</span><span class="p">,</span> <span class="n">eta</span><span class="p">,</span> <span class="n">T</span><span class="p">,</span> <span class="n">T0</span><span class="p">,</span> <span class="n">root</span><span class="p">):</span>
    <span class="c1"># Convert decimal strings exactly -&gt; '1.01' becomes 101/100.</span>
    <span class="k">def</span><span class="w"> </span><span class="nf">q</span><span class="p">(</span><span class="n">x</span><span class="p">):</span>
        <span class="n">f</span> <span class="o">=</span> <span class="n">Fraction</span><span class="p">(</span><span class="nb">str</span><span class="p">(</span><span class="n">x</span><span class="p">))</span>
        <span class="k">return</span> <span class="n">Q</span><span class="p">(</span><span class="n">f</span><span class="o">.</span><span class="n">numerator</span><span class="p">)</span><span class="o">/</span><span class="n">Q</span><span class="p">(</span><span class="n">f</span><span class="o">.</span><span class="n">denominator</span><span class="p">)</span>

    <span class="n">p</span> <span class="o">=</span> <span class="nb">dict</span><span class="p">(</span><span class="n">name</span><span class="o">=</span><span class="n">name</span><span class="p">,</span> <span class="n">s0</span><span class="o">=</span><span class="n">q</span><span class="p">(</span><span class="n">s0</span><span class="p">),</span> <span class="n">s1</span><span class="o">=</span><span class="n">q</span><span class="p">(</span><span class="n">s1</span><span class="p">),</span> <span class="n">s2</span><span class="o">=</span><span class="n">q</span><span class="p">(</span><span class="n">s2</span><span class="p">),</span> <span class="n">h</span><span class="o">=</span><span class="n">q</span><span class="p">(</span><span class="n">h</span><span class="p">),</span> <span class="n">eta</span><span class="o">=</span><span class="n">q</span><span class="p">(</span><span class="n">eta</span><span class="p">),</span> <span class="n">T</span><span class="o">=</span><span class="n">q</span><span class="p">(</span><span class="n">T</span><span class="p">),</span> <span class="n">T0</span><span class="o">=</span><span class="n">q</span><span class="p">(</span><span class="n">T0</span><span class="p">),</span> <span class="n">root</span><span class="o">=</span><span class="n">q</span><span class="p">(</span><span class="n">root</span><span class="p">))</span>

    <span class="n">d</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s1'</span><span class="p">]</span><span class="o">-</span><span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">]</span>
    <span class="n">p</span><span class="p">[</span><span class="s1">'d'</span><span class="p">]</span> <span class="o">=</span> <span class="n">d</span>
    <span class="n">p</span><span class="p">[</span><span class="s1">'theta'</span><span class="p">]</span> <span class="o">=</span> <span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'s2'</span><span class="p">]</span><span class="o">-</span><span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">])</span><span class="o">/</span><span class="n">d</span>

    <span class="c1"># Check the basic parameter restrictions. This is condition D(i). Note that sigma2&lt;sigma1 if theta&lt;1/3.</span>
    <span class="k">assert</span> <span class="mi">1</span> <span class="o">&lt;</span> <span class="nb">min</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">],</span><span class="n">p</span><span class="p">[</span><span class="s1">'s2'</span><span class="p">])</span> <span class="o">&lt;</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s1'</span><span class="p">]</span>
    <span class="k">assert</span> <span class="mi">0</span> <span class="o">&lt;</span> <span class="n">p</span><span class="p">[</span><span class="s1">'theta'</span><span class="p">]</span> <span class="o">&lt;</span> <span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">3</span>
    <span class="k">assert</span> <span class="n">p</span><span class="p">[</span><span class="s1">'h'</span><span class="p">]</span> <span class="o">&gt;=</span> <span class="mi">0</span> <span class="ow">and</span> <span class="mi">0</span> <span class="o">&lt;=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'eta'</span><span class="p">]</span> <span class="o">&lt;</span> <span class="mi">1</span>
    <span class="k">assert</span> <span class="mi">0</span> <span class="o">&lt;</span> <span class="n">p</span><span class="p">[</span><span class="s1">'T'</span><span class="p">]</span> <span class="o">&lt;</span> <span class="n">p</span><span class="p">[</span><span class="s1">'T0'</span><span class="p">]</span>
    <span class="k">assert</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">]</span><span class="o">+</span><span class="n">p</span><span class="p">[</span><span class="s1">'h'</span><span class="p">])</span><span class="o">*</span><span class="n">d</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span> <span class="o">&lt;=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'T0'</span><span class="p">]</span><span class="o">^</span><span class="mi">2</span>

    <span class="c1"># Check the stated upper bound for the positive root of W_theta. W is defined in Cell 6.</span>
    <span class="k">assert</span> <span class="n">positive</span><span class="p">(</span><span class="n">W</span><span class="p">(</span><span class="n">p</span><span class="p">,</span><span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'root'</span><span class="p">])))</span>

    <span class="c1"># We calculaet v and choose the number of terms required in the prime sum.</span>
    <span class="n">ratio</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'root'</span><span class="p">])</span><span class="o">/</span><span class="p">(</span><span class="n">interval</span><span class="p">(</span><span class="n">d</span><span class="p">)</span><span class="o">*</span><span class="n">log</span><span class="p">(</span><span class="n">interval</span><span class="p">(</span><span class="mi">2</span><span class="p">)))</span>
    <span class="n">v</span> <span class="o">=</span> <span class="n">ceil</span><span class="p">(</span><span class="n">ratio</span><span class="o">.</span><span class="n">upper</span><span class="p">())</span>

    <span class="k">assert</span> <span class="n">positive</span><span class="p">(</span><span class="n">ratio</span><span class="o">-</span><span class="p">(</span><span class="n">v</span><span class="o">-</span><span class="mi">1</span><span class="p">))</span> <span class="ow">and</span> <span class="n">positive</span><span class="p">(</span><span class="n">v</span><span class="o">-</span><span class="n">ratio</span><span class="p">)</span>

    <span class="c1">#Immediately an integer</span>
    <span class="n">p</span><span class="p">[</span><span class="s1">'terms'</span><span class="p">]</span> <span class="o">=</span> <span class="mi">4</span><span class="o">*</span><span class="n">v</span>

    <span class="k">return</span> <span class="n">p</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=0f7aa6b1-361b-42bd-9fa6-2f01df1acd46">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [3]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [*** CELL 3 ***] CONDITION -- { D(ii) } -- ###################################################</span>
<span class="c1">##### WE VERIFY THE TAIL INEQUALITY. THIS IS IMPORTANT FOR OBTAINING AN ADMISSIBLE VALUE T0.####</span>
<span class="c1">##### WE COMPUTE THE QUANTITIES J4, J6^* AND J8^*.                                         #####</span>
<span class="c1">##### THE REQUIRED INEQUALITY IS VERIFIED DIRECTLY FOR EACH PARAMETER SET.                 #####</span>
<span class="c1">################################################################################################</span>

<span class="k">def</span><span class="w"> </span><span class="nf">check_tail</span><span class="p">(</span><span class="n">p</span><span class="p">):</span>
    <span class="n">s0</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">]</span>
    <span class="n">s1</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s1'</span><span class="p">]</span>
    <span class="n">s2</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s2'</span><span class="p">]</span>
    <span class="n">h</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'h'</span><span class="p">]</span>
    <span class="n">eta</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'eta'</span><span class="p">]</span>
    <span class="n">d</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'d'</span><span class="p">]</span>
    <span class="n">T0</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'T0'</span><span class="p">]</span>

    <span class="c1"># Literally J4, J6^* and J8^*.</span>
    <span class="n">J4</span> <span class="o">=</span> <span class="p">((</span><span class="mi">1</span><span class="o">-</span><span class="n">eta</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="mi">3</span><span class="o">*</span><span class="n">s0</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">s0</span><span class="o">*</span><span class="n">s1</span><span class="o">-</span><span class="mi">4</span><span class="o">*</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">s1</span><span class="o">-</span><span class="mi">6</span><span class="o">*</span><span class="n">s2</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">6</span><span class="o">*</span><span class="n">s2</span><span class="p">)</span><span class="o">-</span><span class="mi">4</span><span class="o">*</span><span class="n">eta</span><span class="o">*</span><span class="n">h</span><span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">-</span><span class="mi">3</span><span class="o">*</span><span class="n">s2</span><span class="p">))</span>

    <span class="n">J6star</span> <span class="o">=</span> <span class="p">(</span><span class="mi">5</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">20</span><span class="p">)</span><span class="o">/</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="n">d</span><span class="o">+</span><span class="mi">5</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">3</span>
            <span class="o">+</span><span class="mi">5</span><span class="o">*</span><span class="n">s0</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">20</span><span class="p">)</span><span class="o">/</span><span class="mi">3</span><span class="o">*</span><span class="n">s0</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="n">d</span><span class="o">+</span><span class="mi">5</span><span class="o">*</span><span class="n">s0</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">s0</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">3</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">2</span><span class="p">)</span><span class="o">/</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">eta</span><span class="p">)</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">4</span><span class="o">-</span><span class="mi">5</span><span class="o">*</span><span class="p">(</span><span class="n">s2</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="o">-</span><span class="mi">5</span><span class="o">*</span><span class="p">(</span><span class="n">s2</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span>
            <span class="o">+</span><span class="mi">5</span><span class="o">*</span><span class="n">eta</span><span class="o">*</span><span class="p">((</span><span class="n">s2</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="p">(</span><span class="n">s2</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="p">)</span><span class="o">-</span><span class="n">eta</span><span class="o">*</span><span class="p">(</span><span class="mi">5</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">20</span><span class="p">)</span><span class="o">/</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="n">d</span><span class="o">+</span><span class="mi">5</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">3</span>
            <span class="o">+</span><span class="mi">5</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">20</span><span class="p">)</span><span class="o">/</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="n">d</span><span class="o">+</span><span class="mi">5</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="n">d</span><span class="o">^</span><span class="mi">3</span><span class="p">))</span>

    <span class="n">J8star</span> <span class="o">=</span> <span class="p">((</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="p">((</span><span class="n">s0</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">6</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">3</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span>
            <span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">7</span><span class="o">+</span><span class="mi">7</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="n">s2</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">6</span><span class="o">+</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">^</span><span class="mi">6</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">3</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="p">)</span><span class="o">*</span><span class="n">s0</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">s0</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span>
            <span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">s0</span><span class="o">^</span><span class="mi">7</span><span class="o">+</span><span class="mi">7</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="n">s2</span><span class="o">^</span><span class="mi">6</span>
            <span class="o">+</span><span class="n">eta</span><span class="o">*</span><span class="p">((</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="p">((</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">6</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">3</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span>
                                 <span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span>
            <span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">7</span><span class="o">+</span><span class="mi">7</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="n">s2</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">^</span><span class="mi">6</span>
            <span class="o">+</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">h</span><span class="p">)</span><span class="o">*</span><span class="p">((</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">6</span><span class="o">+</span><span class="n">Q</span><span class="p">(</span><span class="mi">3</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">h</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">4</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">3</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">s1</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">/</span><span class="mi">4</span><span class="p">)</span>
            <span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">7</span><span class="o">+</span><span class="mi">7</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="n">s2</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">6</span><span class="p">))</span>

    <span class="k">assert</span> <span class="n">J8star</span> <span class="o">&gt;=</span> <span class="mi">0</span>

    <span class="n">difference</span> <span class="o">=</span> <span class="n">J4</span><span class="o">-</span><span class="nb">max</span><span class="p">(</span><span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span><span class="n">J6star</span><span class="o">/</span><span class="n">T0</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">J8star</span><span class="o">/</span><span class="p">(</span><span class="n">d</span><span class="o">*</span><span class="n">T0</span><span class="o">^</span><span class="mi">4</span><span class="p">))</span>
    <span class="k">assert</span> <span class="n">difference</span> <span class="o">&gt;</span> <span class="mi">0</span>

    <span class="nb">print</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'name'</span><span class="p">],</span> <span class="s1">': [PROBLEM D(ii) VERIFIED]: T0 = '</span><span class="p">,</span><span class="n">p</span><span class="p">[</span><span class="s1">'T0'</span><span class="p">])</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=217c0de1-e326-42cc-86b6-f39671726cd2">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [4]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [**** CELL 4 ****] CONDITION -- { D(iii) } -- ################################################</span>
<span class="c1">##### DEFINE THE SYMMETRISED WEIGHT OMEGA AND ITS PARTIAL DERIVATIVES.                     #####</span>
<span class="c1">##### WE USE THE MEAN VALUE THEOREM IN TWO VARIABLES TO CHECK NEGATIVITY.                  #####</span>
<span class="c1">##### FOR THE STECHKIN SHIFT, WE ALSO INCORPORATE A DERIVATIVE BOUND BEFORE PASSING TO     #####</span>
<span class="c1">##### ABSOLUTE VALUES (THIS ENHANCES THE SIGN VERIFICATION).                               #####</span>
<span class="c1">##### HERE x=(beta-1/2)^2 AND g=gamma^2.                                                   #####</span>
<span class="c1">################################################################################################</span>

<span class="c1"># In the weight Omega, we encounter products of the form P = ((sigma-beta)^2+gamma^2)*((sigma-1+beta)^2+gamma^2).</span>
<span class="c1"># We exploit symmetry. If we set a=sigma-1/2, then P = ((a-sqrt(x)^2+g)*((a+sqrt(x))^2+g) = g^2+2g(a^2+x)+(a^2-x)^2.</span>
<span class="k">def</span><span class="w"> </span><span class="nf">P</span><span class="p">(</span><span class="n">a</span><span class="p">,</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">):</span>
    <span class="k">return</span> <span class="n">g</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">g</span><span class="o">*</span><span class="p">(</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="p">)</span><span class="o">+</span><span class="p">(</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="n">x</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span>


    
<span class="k">def</span><span class="w"> </span><span class="nf">weight</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">shift</span><span class="p">,</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">,</span> <span class="n">derivatives</span><span class="o">=</span><span class="kc">False</span><span class="p">):</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">]</span><span class="o">+</span><span class="n">shift</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
    <span class="n">b</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'s1'</span><span class="p">]</span><span class="o">+</span><span class="n">shift</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
    <span class="n">c</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'s2'</span><span class="p">]</span><span class="o">+</span><span class="n">shift</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
    <span class="n">d</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'d'</span><span class="p">])</span>

    <span class="n">P0</span> <span class="o">=</span> <span class="n">P</span><span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">x</span><span class="p">,</span><span class="n">g</span><span class="p">)</span>
    <span class="n">P1</span> <span class="o">=</span> <span class="n">P</span><span class="p">(</span><span class="n">b</span><span class="p">,</span><span class="n">x</span><span class="p">,</span><span class="n">g</span><span class="p">)</span>
    <span class="n">PB</span> <span class="o">=</span> <span class="n">P</span><span class="p">(</span><span class="n">c</span><span class="p">,</span><span class="n">x</span><span class="p">,</span><span class="n">g</span><span class="p">)</span>

    <span class="k">assert</span> <span class="n">positive</span><span class="p">(</span><span class="n">P0</span><span class="p">)</span> <span class="ow">and</span> <span class="n">positive</span><span class="p">(</span><span class="n">P1</span><span class="p">)</span> <span class="ow">and</span> <span class="n">positive</span><span class="p">(</span><span class="n">PB</span><span class="p">)</span>

    <span class="c1"># Smart computation of P1-P0</span>
    <span class="n">diff</span> <span class="o">=</span> <span class="p">(</span><span class="n">b</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">g</span><span class="o">+</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">b</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">x</span><span class="p">)</span>    
    <span class="c1"># Smart expression of log(P1/P0) as log((1+r)/(1-r))</span>
    <span class="n">r</span> <span class="o">=</span> <span class="n">diff</span><span class="o">/</span><span class="p">(</span><span class="n">P0</span><span class="o">+</span><span class="n">P1</span><span class="p">)</span>
    <span class="c1"># F=1/2*[dP/da] (partial derivates)</span>
    <span class="n">F</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span><span class="o">*</span><span class="p">(</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">g</span><span class="o">-</span><span class="n">x</span><span class="p">)</span>
    <span class="c1"># f''(c) = -2H/P(c,x,g)^2 where f(·) = log P(·,x,g)</span>
    <span class="n">H</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">-</span><span class="n">g</span><span class="p">)</span><span class="o">*</span><span class="p">((</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">g</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">4</span><span class="o">*</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">x</span><span class="p">)</span><span class="o">-</span><span class="mi">4</span><span class="o">*</span><span class="p">(</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">g</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="mi">4</span><span class="o">*</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">x</span><span class="p">)</span>

    <span class="k">if</span> <span class="ow">not</span> <span class="n">derivatives</span><span class="p">:</span>
        <span class="k">return</span> <span class="n">r</span><span class="p">,</span> <span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="n">F</span><span class="o">/</span><span class="n">P0</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">H</span><span class="o">/</span><span class="n">PB</span><span class="o">^</span><span class="mi">2</span>

    <span class="c1"># Partial derivatives of the three denominators.</span>
    <span class="n">P0x</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">+</span><span class="n">x</span><span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>
    <span class="n">P0g</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>

    <span class="n">P1x</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">+</span><span class="n">x</span><span class="o">-</span><span class="n">b</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>
    <span class="n">P1g</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">b</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>

    <span class="n">PBx</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">+</span><span class="n">x</span><span class="o">-</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>
    <span class="n">PBg</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>


    <span class="c1"># Partial derivatives of log(P1/P0).</span>
    <span class="n">log_x</span> <span class="o">=</span> <span class="p">(</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">b</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="n">P0</span><span class="o">-</span><span class="n">diff</span><span class="o">*</span><span class="n">P0x</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">P0</span><span class="o">*</span><span class="n">P1</span><span class="p">)</span>
    <span class="n">log_g</span> <span class="o">=</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">b</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="n">P0</span><span class="o">-</span><span class="n">diff</span><span class="o">*</span><span class="n">P0g</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">P0</span><span class="o">*</span><span class="n">P1</span><span class="p">)</span>

    <span class="c1"># Derivatives of F/P0.</span>
    <span class="n">Fx</span> <span class="o">=</span> <span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">a</span>
    <span class="n">Fg</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="n">a</span>
    <span class="n">dF_x</span> <span class="o">=</span> <span class="p">(</span><span class="n">Fx</span><span class="o">*</span><span class="n">P0</span><span class="o">-</span><span class="n">F</span><span class="o">*</span><span class="n">P0x</span><span class="p">)</span><span class="o">/</span><span class="n">P0</span><span class="o">^</span><span class="mi">2</span>
    <span class="n">dF_g</span> <span class="o">=</span> <span class="p">(</span><span class="n">Fg</span><span class="o">*</span><span class="n">P0</span><span class="o">-</span><span class="n">F</span><span class="o">*</span><span class="n">P0g</span><span class="p">)</span><span class="o">/</span><span class="n">P0</span><span class="o">^</span><span class="mi">2</span>

    <span class="c1"># Derivatives of H/PB^2.</span>
    <span class="n">Hx</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">((</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">g</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">4</span><span class="o">*</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">x</span><span class="p">)</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">-</span><span class="n">g</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">g</span><span class="p">)</span><span class="o">+</span><span class="mi">4</span><span class="o">*</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">-</span><span class="mi">4</span><span class="o">*</span><span class="p">(</span><span class="mi">4</span><span class="o">*</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">x</span><span class="o">+</span><span class="mi">4</span><span class="o">*</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">g</span><span class="p">))</span>
    <span class="n">Hg</span> <span class="o">=</span> <span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="p">((</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">g</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">4</span><span class="o">*</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">x</span><span class="p">)</span><span class="o">+</span><span class="mi">4</span><span class="o">*</span><span class="p">(</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">-</span><span class="n">g</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">g</span><span class="p">)</span><span class="o">-</span><span class="mi">4</span><span class="o">*</span><span class="p">(</span><span class="mi">4</span><span class="o">*</span><span class="n">c</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">x</span><span class="p">)</span>

    <span class="n">dH_x</span> <span class="o">=</span> <span class="p">(</span><span class="n">Hx</span><span class="o">*</span><span class="n">PB</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">H</span><span class="o">*</span><span class="n">PBx</span><span class="p">)</span><span class="o">/</span><span class="n">PB</span><span class="o">^</span><span class="mi">3</span>
    <span class="n">dH_g</span> <span class="o">=</span> <span class="p">(</span><span class="n">Hg</span><span class="o">*</span><span class="n">PB</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">H</span><span class="o">*</span><span class="n">PBg</span><span class="p">)</span><span class="o">/</span><span class="n">PB</span><span class="o">^</span><span class="mi">3</span>

    <span class="k">return</span> <span class="p">(</span><span class="n">log_x</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="n">dF_x</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">dH_x</span><span class="p">,</span><span class="n">log_g</span><span class="o">-</span><span class="mi">2</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="n">dF_g</span><span class="o">+</span><span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">dH_g</span><span class="p">)</span>



<span class="c1"># Rigorous upper bound for Omega using Sage's built-in logarithm. At all times we consider the Stechkin's shift.</span>
<span class="k">def</span><span class="w"> </span><span class="nf">omega_upper</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">):</span>

    <span class="n">r0</span><span class="p">,</span> <span class="n">q0</span> <span class="o">=</span> <span class="n">weight</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">)</span>

    <span class="k">assert</span> <span class="n">positive</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">r0</span><span class="p">)</span> <span class="ow">and</span> <span class="n">positive</span><span class="p">(</span><span class="mi">1</span><span class="o">+</span><span class="n">r0</span><span class="p">)</span>

    <span class="n">result</span> <span class="o">=</span> <span class="n">log</span><span class="p">((</span><span class="mi">1</span><span class="o">+</span><span class="n">r0</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">r0</span><span class="p">))</span> <span class="o">+</span> <span class="n">q0</span>

    <span class="k">if</span> <span class="n">p</span><span class="p">[</span><span class="s1">'eta'</span><span class="p">]</span> <span class="o">!=</span> <span class="mi">0</span><span class="p">:</span>
        <span class="n">rh</span><span class="p">,</span> <span class="n">qh</span> <span class="o">=</span> <span class="n">weight</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">p</span><span class="p">[</span><span class="s1">'h'</span><span class="p">],</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">)</span>

        <span class="k">assert</span> <span class="n">positive</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">rh</span><span class="p">)</span> <span class="ow">and</span> <span class="n">positive</span><span class="p">(</span><span class="mi">1</span><span class="o">+</span><span class="n">rh</span><span class="p">)</span>

        <span class="n">result</span> <span class="o">=</span> <span class="n">result</span> <span class="o">-</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'eta'</span><span class="p">])</span><span class="o">*</span><span class="p">(</span><span class="n">log</span><span class="p">((</span><span class="mi">1</span><span class="o">+</span><span class="n">rh</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">rh</span><span class="p">))</span> <span class="o">+</span> <span class="n">qh</span><span class="p">)</span>

    <span class="k">return</span> <span class="n">result</span>


    
<span class="c1"># Some derivates of log(P_a). These are crucial for the estimate of the integral remainder term below.</span>
<span class="k">def</span><span class="w"> </span><span class="nf">extra</span><span class="p">(</span><span class="n">a</span><span class="p">,</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">):</span>
    <span class="n">D</span> <span class="o">=</span> <span class="n">P</span><span class="p">(</span><span class="n">a</span><span class="p">,</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">)</span>
    <span class="k">assert</span> <span class="n">positive</span><span class="p">(</span><span class="n">D</span><span class="p">)</span>

    <span class="n">r1</span> <span class="o">=</span> <span class="mi">4</span><span class="o">*</span><span class="n">a</span><span class="o">*</span><span class="p">(</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="n">g</span><span class="o">-</span><span class="n">x</span><span class="p">)</span><span class="o">/</span><span class="n">D</span>
    <span class="n">r2</span> <span class="o">=</span> <span class="p">(</span><span class="mi">12</span><span class="o">*</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">4</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">-</span><span class="n">x</span><span class="p">))</span><span class="o">/</span><span class="n">D</span>
    <span class="n">r3</span> <span class="o">=</span> <span class="mi">24</span><span class="o">*</span><span class="n">a</span><span class="o">/</span><span class="n">D</span>
    <span class="n">r4</span> <span class="o">=</span> <span class="mi">24</span><span class="o">/</span><span class="n">D</span>

    <span class="c1"># First four derivatives of 1/D with respect to a.</span>
    <span class="n">u1</span> <span class="o">=</span> <span class="o">-</span><span class="n">r1</span><span class="o">/</span><span class="n">D</span>
    <span class="n">u2</span> <span class="o">=</span> <span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">r1</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="n">r2</span><span class="p">)</span><span class="o">/</span><span class="n">D</span>
    <span class="n">u3</span> <span class="o">=</span> <span class="p">(</span><span class="o">-</span><span class="mi">6</span><span class="o">*</span><span class="n">r1</span><span class="o">^</span><span class="mi">3</span><span class="o">+</span><span class="mi">6</span><span class="o">*</span><span class="n">r1</span><span class="o">*</span><span class="n">r2</span><span class="o">-</span><span class="n">r3</span><span class="p">)</span><span class="o">/</span><span class="n">D</span>
    <span class="n">u4</span> <span class="o">=</span> <span class="p">(</span><span class="mi">24</span><span class="o">*</span><span class="n">r1</span><span class="o">^</span><span class="mi">4</span><span class="o">-</span><span class="mi">36</span><span class="o">*</span><span class="n">r1</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">r2</span><span class="o">+</span><span class="mi">6</span><span class="o">*</span><span class="n">r2</span><span class="o">^</span><span class="mi">2</span><span class="o">+</span><span class="mi">8</span><span class="o">*</span><span class="n">r1</span><span class="o">*</span><span class="n">r3</span><span class="o">-</span><span class="n">r4</span><span class="p">)</span><span class="o">/</span><span class="n">D</span>

    <span class="c1"># The x and g derivates of log(P_a).</span>
    <span class="n">px</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">+</span><span class="n">x</span><span class="o">-</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>
    <span class="n">pg</span> <span class="o">=</span> <span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="n">g</span><span class="o">+</span><span class="n">x</span><span class="o">+</span><span class="n">a</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span>

    <span class="k">return</span> <span class="p">(</span><span class="n">px</span><span class="o">*</span><span class="n">u3</span><span class="o">-</span><span class="mi">12</span><span class="o">*</span><span class="n">a</span><span class="o">*</span><span class="n">u2</span><span class="o">-</span><span class="mi">12</span><span class="o">*</span><span class="n">u1</span><span class="p">,</span> <span class="n">px</span><span class="o">*</span><span class="n">u4</span><span class="o">-</span><span class="mi">16</span><span class="o">*</span><span class="n">a</span><span class="o">*</span><span class="n">u3</span><span class="o">-</span><span class="mi">24</span><span class="o">*</span><span class="n">u2</span><span class="p">,</span> <span class="n">pg</span><span class="o">*</span><span class="n">u3</span><span class="o">+</span><span class="mi">12</span><span class="o">*</span><span class="n">a</span><span class="o">*</span><span class="n">u2</span><span class="o">+</span><span class="mi">12</span><span class="o">*</span><span class="n">u1</span><span class="p">,</span> <span class="n">pg</span><span class="o">*</span><span class="n">u4</span><span class="o">+</span><span class="mi">16</span><span class="o">*</span><span class="n">a</span><span class="o">*</span><span class="n">u3</span><span class="o">+</span><span class="mi">24</span><span class="o">*</span><span class="n">u2</span><span class="p">)</span>



<span class="c1"># Given a box B in the (x,g)-coordinates, we produce rigorous upper bounds for </span>
<span class="c1"># the absolute values of the two partial derivatives of tildeOmega throughout that box.</span>
<span class="k">def</span><span class="w"> </span><span class="nf">omega_derivatives</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">):</span>

    <span class="c1"># For Hoffstein's unshifted cases, we just use the original derivatives.</span>
    <span class="k">if</span> <span class="n">p</span><span class="p">[</span><span class="s1">'eta'</span><span class="p">]</span> <span class="o">==</span> <span class="mi">0</span><span class="p">:</span>
        <span class="n">dx</span><span class="p">,</span> <span class="n">dg</span> <span class="o">=</span> <span class="n">weight</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">,</span> <span class="n">derivatives</span><span class="o">=</span><span class="kc">True</span><span class="p">)</span>
        <span class="k">return</span> <span class="nb">abs</span><span class="p">(</span><span class="n">dx</span><span class="p">),</span> <span class="nb">abs</span><span class="p">(</span><span class="n">dg</span><span class="p">)</span>

    <span class="n">d</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'d'</span><span class="p">]</span>
    <span class="n">theta</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'theta'</span><span class="p">]</span>
    <span class="n">h</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'h'</span><span class="p">]</span>
    <span class="n">eta</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'eta'</span><span class="p">]</span>
    <span class="n">a</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">]</span><span class="o">-</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>

    <span class="c1"># Recall f(·) = log P(·,x,g). We use Taylor expansion of order 2 with INTEGRAL remainder: f(a+d)-f(a)-d*f'(a)-d^2*f''(a+theta*d)/2</span>
    <span class="c1"># We use this representation to bound the partial derivatives, which is particularly useful for the shifted problem since</span>
    <span class="c1"># tiny differences need to be well approximated before passing to abs values (which is wasteful otherwise).</span>
    <span class="k">if</span> <span class="s1">'int_grid'</span> <span class="ow">not</span> <span class="ow">in</span> <span class="n">p</span><span class="p">:</span>
        <span class="n">int_grid</span> <span class="o">=</span> <span class="p">[]</span>

        <span class="k">for</span> <span class="n">side</span><span class="p">,</span> <span class="p">(</span><span class="n">start</span><span class="p">,</span> <span class="n">stop</span><span class="p">)</span> <span class="ow">in</span> <span class="nb">enumerate</span><span class="p">(((</span><span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span><span class="n">theta</span><span class="o">*</span><span class="n">d</span><span class="p">),(</span><span class="n">theta</span><span class="o">*</span><span class="n">d</span><span class="p">,</span><span class="n">d</span><span class="p">))):</span>
            <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">16</span><span class="p">):</span>
                <span class="n">t0</span> <span class="o">=</span> <span class="n">start</span><span class="o">+</span><span class="p">(</span><span class="n">stop</span><span class="o">-</span><span class="n">start</span><span class="p">)</span><span class="o">*</span><span class="n">j</span><span class="o">/</span><span class="mi">16</span>
                <span class="n">t1</span> <span class="o">=</span> <span class="n">start</span><span class="o">+</span><span class="p">(</span><span class="n">stop</span><span class="o">-</span><span class="n">start</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">j</span><span class="o">+</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">16</span>

                <span class="k">if</span> <span class="n">side</span> <span class="o">==</span> <span class="mi">0</span><span class="p">:</span>
                    <span class="n">integral</span> <span class="o">=</span> <span class="o">-</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="n">t1</span><span class="o">^</span><span class="mi">2</span><span class="o">-</span><span class="n">t0</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">+</span><span class="p">(</span><span class="n">t1</span><span class="o">^</span><span class="mi">3</span><span class="o">-</span><span class="n">t0</span><span class="o">^</span><span class="mi">3</span><span class="p">)</span><span class="o">/</span><span class="mi">6</span>
                <span class="k">else</span><span class="p">:</span>
                    <span class="n">integral</span> <span class="o">=</span> <span class="p">((</span><span class="n">d</span><span class="o">-</span><span class="n">t0</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="o">-</span><span class="p">(</span><span class="n">d</span><span class="o">-</span><span class="n">t1</span><span class="p">)</span><span class="o">^</span><span class="mi">3</span><span class="p">)</span><span class="o">/</span><span class="mi">6</span>

                <span class="n">int_grid</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">t0</span><span class="p">,</span><span class="n">t1</span><span class="p">,</span><span class="n">integral</span><span class="p">))</span>

        <span class="n">p</span><span class="p">[</span><span class="s1">'int_grid'</span><span class="p">]</span> <span class="o">=</span> <span class="n">int_grid</span>

    <span class="n">dx</span><span class="p">,</span> <span class="n">dg</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span> <span class="n">interval</span><span class="p">(</span><span class="mi">0</span><span class="p">)</span>

    <span class="k">for</span> <span class="n">t0</span><span class="p">,</span><span class="n">t1</span><span class="p">,</span><span class="n">integral</span> <span class="ow">in</span> <span class="n">p</span><span class="p">[</span><span class="s1">'int_grid'</span><span class="p">]:</span>

        <span class="c1"># The grid helps to estimate the integrands throughout this small interval.</span>
        <span class="n">unshifted</span> <span class="o">=</span> <span class="n">extra</span><span class="p">(</span><span class="n">interval</span><span class="p">(</span><span class="n">a</span><span class="o">+</span><span class="n">t0</span><span class="p">,</span><span class="n">a</span><span class="o">+</span><span class="n">t1</span><span class="p">),</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">)</span>
        <span class="n">shifted</span> <span class="o">=</span> <span class="n">extra</span><span class="p">(</span><span class="n">interval</span><span class="p">(</span><span class="n">a</span><span class="o">+</span><span class="n">t0</span><span class="p">,</span><span class="n">a</span><span class="o">+</span><span class="n">t1</span><span class="o">+</span><span class="n">h</span><span class="p">),</span> <span class="n">x</span><span class="p">,</span> <span class="n">g</span><span class="p">)</span>

        <span class="c1"># It is CRUCIAL to preserve the Stechkin cancellation before interval summation. The parameters are so tiny that avoiding</span>
        <span class="c1"># this step won't allow us to get our 0.6 theorem.</span>
        <span class="n">vx</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">eta</span><span class="p">)</span><span class="o">*</span><span class="n">unshifted</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">-</span><span class="n">interval</span><span class="p">(</span><span class="n">eta</span><span class="o">*</span><span class="n">h</span><span class="p">)</span><span class="o">*</span><span class="n">shifted</span><span class="p">[</span><span class="mi">1</span><span class="p">]</span>
        <span class="n">vg</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">eta</span><span class="p">)</span><span class="o">*</span><span class="n">unshifted</span><span class="p">[</span><span class="mi">2</span><span class="p">]</span><span class="o">-</span><span class="n">interval</span><span class="p">(</span><span class="n">eta</span><span class="o">*</span><span class="n">h</span><span class="p">)</span><span class="o">*</span><span class="n">shifted</span><span class="p">[</span><span class="mi">3</span><span class="p">]</span>

        <span class="n">dx</span> <span class="o">+=</span> <span class="n">interval</span><span class="p">(</span><span class="n">integral</span><span class="p">)</span><span class="o">*</span><span class="n">vx</span>
        <span class="n">dg</span> <span class="o">+=</span> <span class="n">interval</span><span class="p">(</span><span class="n">integral</span><span class="p">)</span><span class="o">*</span><span class="n">vg</span>

    <span class="k">return</span> <span class="nb">abs</span><span class="p">(</span><span class="n">dx</span><span class="p">),</span> <span class="nb">abs</span><span class="p">(</span><span class="n">dg</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=bee686fd-cdb0-4ef2-ac5e-580831768c47">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [5]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [***** CELL 5 *****] CONDITION -- { D(iii) } -- ##############################################</span>
<span class="c1">##### WE VERIFY THE NEGATIVITY OF OMEGA THROUGHOUT THE REQUIRED BOX.                       #####</span>
<span class="c1">##### WE USE THE MEAN-VALUE THEOREM AND THE RIGOROUS DERIVATIVE BOUNDS FROM CELL 4.        #####</span>
<span class="c1">##### THE ALGORITHM IS SUCH THAT BOXES THAT CANNOT BE VERIFIED AT ANY MOMENT ARE FURTHER   #####</span>
<span class="c1">##### SUBDIVIDED INTO TWO SMALLER BOXES.                                                   #####</span>
<span class="c1">##### WE ALSO MONITOR THE PROGRESS OF THE COMPUTATION.                                     #####</span>
<span class="c1">################################################################################################</span>

<span class="c1"># p is the dictionary of parameters for problem D, namely ((sigma0,sigma1,sigma2),h,eta,T,T0,K) AND also the root bound. </span>
<span class="c1"># ''limit'' stands for the default number of examined boxes</span>
<span class="k">def</span><span class="w"> </span><span class="nf">check_omega</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">limit</span><span class="o">=</span><span class="mi">100000000</span><span class="p">):</span>
    <span class="c1"># The range of g. Note that the range of x = (beta-1/2)^2 is always [0,1/4].</span>
    <span class="n">g0</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'T'</span><span class="p">]</span><span class="o">^</span><span class="mi">2</span>
    <span class="n">g1</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'T0'</span><span class="p">]</span><span class="o">^</span><span class="mi">2</span>

    <span class="c1"># This list will fill itself with boxes that still need to be examined upon an inspection.</span>
    <span class="n">list_</span> <span class="o">=</span> <span class="p">[]</span>

    <span class="c1"># We divide the g variable into intervals of the forms [y,2y] (within range).</span>
    <span class="n">left</span> <span class="o">=</span> <span class="n">g0</span>
    <span class="k">while</span> <span class="n">left</span> <span class="o">&lt;</span> <span class="n">g1</span><span class="p">:</span>
        <span class="n">right</span> <span class="o">=</span> <span class="nb">min</span><span class="p">(</span><span class="mi">2</span><span class="o">*</span><span class="n">left</span><span class="p">,</span> <span class="n">g1</span><span class="p">)</span>
        <span class="n">list_</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span> <span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">4</span><span class="p">,</span> <span class="n">left</span><span class="p">,</span> <span class="n">right</span><span class="p">))</span>
        <span class="n">left</span> <span class="o">=</span> <span class="n">right</span>
	
    <span class="c1"># Number of boxes in our initial subdivision</span>
    <span class="n">initial</span> <span class="o">=</span> <span class="nb">len</span><span class="p">(</span><span class="n">list_</span><span class="p">)</span>
    <span class="c1"># Number of boxes examined so far, including those later subdivided</span>
    <span class="n">visited</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="c1"># Number of boxes successfully checked negative (we need all boxes checked negative for a rigorous check of condition D(iii))</span>
    <span class="n">passed</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="c1"># Total area of the successfully certified boxes (useful for bookkeeping and ending the proccess)</span>
    <span class="n">area</span> <span class="o">=</span> <span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">)</span>
    <span class="c1"># Largest upper bound obtained among the verified boxes (useful for checking the ''worst'' box and modifying parameters)</span>
    <span class="n">worst</span> <span class="o">=</span> <span class="kc">None</span>

    <span class="c1"># Verification loop </span>
    <span class="k">while</span> <span class="n">list_</span><span class="p">:</span>
        <span class="c1"># .pop() removes and returns the last element the list!!</span>
        <span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">d</span> <span class="o">=</span> <span class="n">list_</span><span class="o">.</span><span class="n">pop</span><span class="p">()</span>
        <span class="n">visited</span> <span class="o">=</span> <span class="n">visited</span> <span class="o">+</span> <span class="mi">1</span>

        <span class="k">if</span> <span class="n">visited</span> <span class="o">&gt;</span> <span class="n">limit</span><span class="p">:</span>
            <span class="k">raise</span> <span class="ne">RuntimeError</span><span class="p">(</span><span class="s2">"Omega could not be verified within the subdivision limit."</span><span class="p">)</span>

        <span class="c1"># Diagnostic information every 25000 boxes. Useful.</span>
        <span class="k">if</span> <span class="n">visited</span> <span class="o">%</span> <span class="mi">25000</span> <span class="o">==</span> <span class="mi">0</span><span class="p">:</span>
            <span class="n">percent</span> <span class="o">=</span> <span class="nb">float</span><span class="p">(</span><span class="mi">100</span><span class="o">*</span><span class="n">area</span><span class="o">/</span><span class="p">((</span><span class="n">g1</span><span class="o">-</span><span class="n">g0</span><span class="p">)</span><span class="o">/</span><span class="mi">4</span><span class="p">))</span>

            <span class="c1">#print(p['name'],'checked:', visited,'accepted:', passed,'pending:', len(list_),'area certified: %.6f%%' % percent,</span>
                  <span class="c1">#'current g:', float(c), 'to', float(d))</span>

        <span class="c1"># Center and half sides of the box.</span>
        <span class="n">x</span> <span class="o">=</span> <span class="p">(</span><span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        <span class="n">g</span> <span class="o">=</span> <span class="p">(</span><span class="n">c</span><span class="o">+</span><span class="n">d</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        
        <span class="c1"># Rigorous upper bound for Omega at the center (first term appearing in the two variable MVT).</span>
        <span class="n">center</span> <span class="o">=</span> <span class="n">omega_upper</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">interval</span><span class="p">(</span><span class="n">x</span><span class="p">),</span> <span class="n">interval</span><span class="p">(</span><span class="n">g</span><span class="p">))</span>

        <span class="c1"># Rigorous derivative bounds throughout the box.</span>
        <span class="n">mx</span><span class="p">,</span> <span class="n">mg</span> <span class="o">=</span> <span class="n">omega_derivatives</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">interval</span><span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">),</span> <span class="n">interval</span><span class="p">(</span><span class="n">c</span><span class="p">,</span><span class="n">d</span><span class="p">))</span>

        <span class="c1"># Apply the mean-value theorem in two variables!</span>
        <span class="n">ex</span> <span class="o">=</span> <span class="n">interval</span><span class="p">((</span><span class="n">b</span><span class="o">-</span><span class="n">a</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="n">mx</span>
        <span class="n">eg</span> <span class="o">=</span> <span class="n">interval</span><span class="p">((</span><span class="n">d</span><span class="o">-</span><span class="n">c</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="n">mg</span>
        <span class="n">bound</span> <span class="o">=</span> <span class="n">center</span> <span class="o">+</span> <span class="n">ex</span> <span class="o">+</span> <span class="n">eg</span>

        <span class="k">if</span> <span class="n">negative</span><span class="p">(</span><span class="n">bound</span><span class="p">):</span>
            <span class="n">passed</span> <span class="o">=</span> <span class="n">passed</span> <span class="o">+</span> <span class="mi">1</span>
            <span class="n">area</span> <span class="o">=</span> <span class="n">area</span> <span class="o">+</span> <span class="p">(</span><span class="n">b</span><span class="o">-</span><span class="n">a</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">d</span><span class="o">-</span><span class="n">c</span><span class="p">)</span>

            <span class="k">if</span> <span class="n">worst</span> <span class="ow">is</span> <span class="kc">None</span><span class="p">:</span>
                <span class="n">worst</span> <span class="o">=</span> <span class="n">bound</span><span class="o">.</span><span class="n">upper</span><span class="p">()</span>
            <span class="k">else</span><span class="p">:</span>
                <span class="n">worst</span> <span class="o">=</span> <span class="nb">max</span><span class="p">(</span><span class="n">worst</span><span class="p">,</span> <span class="n">bound</span><span class="o">.</span><span class="n">upper</span><span class="p">())</span>

        <span class="c1"># Otherwise, divide the box in the direction contributing the larger derivative error.</span>
        <span class="k">elif</span> <span class="n">ex</span><span class="o">.</span><span class="n">upper</span><span class="p">()</span> <span class="o">&gt;=</span> <span class="n">eg</span><span class="o">.</span><span class="n">upper</span><span class="p">():</span>
            <span class="n">list_</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">a</span><span class="p">,</span><span class="n">x</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">d</span><span class="p">))</span>
            <span class="n">list_</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">x</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">d</span><span class="p">))</span>

        <span class="k">else</span><span class="p">:</span>
            <span class="n">list_</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">g</span><span class="p">))</span>
            <span class="n">list_</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">g</span><span class="p">,</span><span class="n">d</span><span class="p">))</span>

    <span class="c1"># Verify exact coverage and strict negativity.</span>
    <span class="k">assert</span> <span class="n">area</span> <span class="o">==</span> <span class="p">(</span><span class="n">g1</span><span class="o">-</span><span class="n">g0</span><span class="p">)</span><span class="o">/</span><span class="mi">4</span>
    <span class="k">assert</span> <span class="n">visited</span> <span class="o">==</span> <span class="mi">2</span><span class="o">*</span><span class="n">passed</span><span class="o">-</span><span class="n">initial</span>
    <span class="k">assert</span> <span class="n">worst</span> <span class="ow">is</span> <span class="ow">not</span> <span class="kc">None</span> <span class="ow">and</span> <span class="n">worst</span> <span class="o">&lt;</span> <span class="mi">0</span>

    <span class="nb">print</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'name'</span><span class="p">],</span> <span class="s1">': [PROBLEM D(iii) VERIFIED]: Omega &lt; 0'</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Boxes accepted:'</span><span class="p">,</span> <span class="n">passed</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Boxes visited:'</span><span class="p">,</span> <span class="n">visited</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Largest upper bound:'</span><span class="p">,</span> <span class="n">worst</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=bf34ae66-4c78-4bde-a893-321485f261e2">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [6]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [****** CELL 6 ******] CONDITION -- { D(v) } -- ##############################################</span>
<span class="c1">##### POSITIVITY OF THE FINITE PRIME SUM.                                                  #####</span>
<span class="c1">##### WE FIRST DEFINE THE FUNCTION W_THETA AND ITS DERIVATIVE.                             #####</span>
<span class="c1">##### WE THEN CONSTRUCT THE FINITE EXPONENTIAL SUM (SEE Eq.(65)) AND DIFFERENTIATE IT DIRECTLY.#</span>
<span class="c1">##### FINALLY, WE USE RIGOROUS INTERVAL ARITHMETIC AND THE MEAN-VALUE THEOREM (IN ONE VARIABLE)#</span>
<span class="c1">##### TO ESTABLISH STRICT POSITIVITY THROUGHOUT THE REQUIRED INTERVAL.                     #####</span>
<span class="c1">################################################################################################</span>

<span class="c1"># W_theta and its derivative. We use Sage's built-in exp.</span>
<span class="k">def</span><span class="w"> </span><span class="nf">W</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">x</span><span class="p">,</span> <span class="n">derivative</span><span class="o">=</span><span class="kc">False</span><span class="p">):</span>
    <span class="n">theta</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'theta'</span><span class="p">])</span>

    <span class="k">if</span> <span class="n">derivative</span><span class="p">:</span>
        <span class="k">return</span> <span class="mi">1</span><span class="o">-</span><span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">x</span><span class="p">)</span><span class="o">+</span><span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">theta</span><span class="o">*</span><span class="n">x</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="o">-</span><span class="n">x</span><span class="o">+</span><span class="n">theta</span><span class="o">*</span><span class="n">x</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>

    <span class="k">return</span> <span class="n">x</span><span class="o">-</span><span class="mi">1</span><span class="o">+</span><span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">x</span><span class="p">)</span><span class="o">-</span><span class="n">x</span><span class="o">^</span><span class="mi">2</span><span class="o">*</span><span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">theta</span><span class="o">*</span><span class="n">x</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>



<span class="c1"># Now we define the finite exponential sum and its derivative.</span>
<span class="k">def</span><span class="w"> </span><span class="nf">S</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">t</span><span class="p">,</span> <span class="n">derivative</span><span class="o">=</span><span class="kc">False</span><span class="p">):</span>
    <span class="n">s0</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">])</span>
    <span class="n">d</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'d'</span><span class="p">])</span>
    <span class="n">h</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'h'</span><span class="p">])</span>
    <span class="n">eta</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'eta'</span><span class="p">])</span>
    
    <span class="n">S</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="mi">0</span><span class="p">)</span>

    <span class="k">for</span> <span class="n">m</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">1</span><span class="p">,</span><span class="n">p</span><span class="p">[</span><span class="s1">'terms'</span><span class="p">]</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">E</span> <span class="o">=</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">s0</span><span class="o">*</span><span class="n">m</span><span class="o">*</span><span class="n">t</span><span class="p">)</span>
        <span class="n">H</span> <span class="o">=</span> <span class="n">exp</span><span class="p">(</span><span class="o">-</span><span class="n">h</span><span class="o">*</span><span class="n">m</span><span class="o">*</span><span class="n">t</span><span class="p">)</span>
        <span class="n">A</span> <span class="o">=</span> <span class="n">E</span><span class="o">*</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">eta</span><span class="o">*</span><span class="n">H</span><span class="p">)</span><span class="o">/</span><span class="n">m</span>
        <span class="n">y</span> <span class="o">=</span> <span class="n">d</span><span class="o">*</span><span class="n">m</span><span class="o">*</span><span class="n">t</span>

        <span class="k">if</span> <span class="n">derivative</span><span class="p">:</span>
            <span class="n">Ap</span> <span class="o">=</span> <span class="n">E</span><span class="o">*</span><span class="p">(</span><span class="o">-</span><span class="n">s0</span><span class="o">*</span><span class="p">(</span><span class="mi">1</span><span class="o">-</span><span class="n">eta</span><span class="o">*</span><span class="n">H</span><span class="p">)</span><span class="o">+</span><span class="n">eta</span><span class="o">*</span><span class="n">h</span><span class="o">*</span><span class="n">H</span><span class="p">)</span>
            <span class="n">S</span> <span class="o">=</span> <span class="n">S</span> <span class="o">+</span> <span class="n">Ap</span><span class="o">*</span><span class="n">W</span><span class="p">(</span><span class="n">p</span><span class="p">,</span><span class="n">y</span><span class="p">)</span><span class="o">+</span><span class="n">A</span><span class="o">*</span><span class="n">d</span><span class="o">*</span><span class="n">m</span><span class="o">*</span><span class="n">W</span><span class="p">(</span><span class="n">p</span><span class="p">,</span><span class="n">y</span><span class="p">,</span><span class="kc">True</span><span class="p">)</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">S</span> <span class="o">=</span> <span class="n">S</span> <span class="o">+</span> <span class="n">A</span><span class="o">*</span><span class="n">W</span><span class="p">(</span><span class="n">p</span><span class="p">,</span><span class="n">y</span><span class="p">)</span>

    <span class="k">return</span> <span class="n">S</span>



<span class="c1"># We verify positivity throughout the required interval via MVT.</span>
<span class="k">def</span><span class="w"> </span><span class="nf">check_prime_sum</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">limit</span><span class="o">=</span><span class="mi">1000000</span><span class="p">):</span>

    <span class="c1"># Choose a rational slightly below log 2. We need this to ensure correct subdivision.</span>
    <span class="c1"># Recall the root value we have in our dictionary (the range d=sigma1-sigma0 is also stored).</span>
    <span class="n">left</span> <span class="o">=</span> <span class="n">Q</span><span class="p">(</span><span class="mi">693147180559945309417</span><span class="p">)</span><span class="o">/</span><span class="mi">10</span><span class="o">^</span><span class="mi">21</span>
    <span class="n">right</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'root'</span><span class="p">]</span><span class="o">/</span><span class="n">p</span><span class="p">[</span><span class="s1">'d'</span><span class="p">]</span>

    <span class="k">assert</span> <span class="n">positive</span><span class="p">(</span><span class="n">log</span><span class="p">(</span><span class="n">interval</span><span class="p">(</span><span class="mi">2</span><span class="p">))</span><span class="o">-</span><span class="n">interval</span><span class="p">(</span><span class="n">left</span><span class="p">))</span>

    <span class="c1"># If mean-value theorem cannot verify positivity on this interval, the program </span>
    <span class="c1"># will divide it into two smaller intervals and append them to the list.</span>
    <span class="c1"># Literally the one dimensional analogue of list_ in Cell 4.</span>
    <span class="n">list__</span> <span class="o">=</span> <span class="p">[(</span><span class="n">left</span><span class="p">,</span><span class="n">right</span><span class="p">)]</span>
    <span class="n">visited</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">passed</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">length</span> <span class="o">=</span> <span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">)</span>
    <span class="n">smallest</span> <span class="o">=</span> <span class="kc">None</span>

    <span class="k">while</span> <span class="n">list__</span><span class="p">:</span>
        <span class="n">a</span><span class="p">,</span><span class="n">b</span> <span class="o">=</span> <span class="n">list__</span><span class="o">.</span><span class="n">pop</span><span class="p">()</span>
        <span class="n">visited</span> <span class="o">=</span> <span class="n">visited</span> <span class="o">+</span> <span class="mi">1</span>

        <span class="k">if</span> <span class="n">visited</span> <span class="o">&gt;</span> <span class="n">limit</span><span class="p">:</span>
            <span class="k">raise</span> <span class="ne">RuntimeError</span><span class="p">(</span><span class="s2">"Prime sum could not be verified within the subdivision limit."</span><span class="p">)</span>

        <span class="n">t</span> <span class="o">=</span> <span class="p">(</span><span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        <span class="n">r</span> <span class="o">=</span> <span class="p">(</span><span class="n">b</span><span class="o">-</span><span class="n">a</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>

        <span class="c1"># We use the MVT to get a lower bound on the entire interval.</span>
        <span class="n">lower</span> <span class="o">=</span> <span class="n">S</span><span class="p">(</span><span class="n">p</span><span class="p">,</span><span class="n">interval</span><span class="p">(</span><span class="n">t</span><span class="p">))</span><span class="o">-</span><span class="n">interval</span><span class="p">(</span><span class="n">r</span><span class="p">)</span><span class="o">*</span><span class="nb">abs</span><span class="p">(</span><span class="n">S</span><span class="p">(</span><span class="n">p</span><span class="p">,</span><span class="n">interval</span><span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">),</span><span class="kc">True</span><span class="p">))</span>

        <span class="k">if</span> <span class="n">positive</span><span class="p">(</span><span class="n">lower</span><span class="p">):</span>
            <span class="n">passed</span> <span class="o">=</span> <span class="n">passed</span> <span class="o">+</span> <span class="mi">1</span>
            <span class="n">length</span> <span class="o">=</span> <span class="n">length</span> <span class="o">+</span> <span class="n">b</span><span class="o">-</span><span class="n">a</span>

            <span class="k">if</span> <span class="n">smallest</span> <span class="ow">is</span> <span class="kc">None</span><span class="p">:</span>
                <span class="n">smallest</span> <span class="o">=</span> <span class="n">lower</span><span class="o">.</span><span class="n">lower</span><span class="p">()</span>
            <span class="k">else</span><span class="p">:</span>
                <span class="n">smallest</span> <span class="o">=</span> <span class="nb">min</span><span class="p">(</span><span class="n">smallest</span><span class="p">,</span><span class="n">lower</span><span class="o">.</span><span class="n">lower</span><span class="p">())</span>

        <span class="c1"># Subdivide if positivity has not yet been established.</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">list__</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">a</span><span class="p">,</span><span class="n">t</span><span class="p">))</span>
            <span class="n">list__</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">t</span><span class="p">,</span><span class="n">b</span><span class="p">))</span>

    <span class="c1"># Check exact interval coverage and strict positivity.</span>
    <span class="k">assert</span> <span class="n">length</span> <span class="o">==</span> <span class="n">right</span><span class="o">-</span><span class="n">left</span>
    <span class="k">assert</span> <span class="n">visited</span> <span class="o">==</span> <span class="mi">2</span><span class="o">*</span><span class="n">passed</span><span class="o">-</span><span class="mi">1</span>
    <span class="k">assert</span> <span class="n">smallest</span> <span class="ow">is</span> <span class="ow">not</span> <span class="kc">None</span> <span class="ow">and</span> <span class="n">smallest</span> <span class="o">&gt;</span> <span class="mi">0</span>

    <span class="nb">print</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'name'</span><span class="p">],</span> <span class="s1">': [PROBLEM D(v) VERIFIED]: Prime Sum &gt; 0'</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Intervals accepted:'</span><span class="p">,</span> <span class="n">passed</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Intervals visited:'</span><span class="p">,</span> <span class="n">visited</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Smallest lower bound:'</span><span class="p">,</span> <span class="n">smallest</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell jp-mod-noOutputs" id="cell-id=e722367c-7811-4e91-84c0-b3038bddcdae">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [7]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [******* CELL 7 *******] CONDITION -- { D(vi) } -- ###########################################</span>
<span class="c1">##### WE VERIFY THE POSITIVITY OF THE DELTA_R AND DELTA_C TERMS.                           #####</span>
<span class="c1">##### WE USE RIGOROUS BALL ARITHMETIC TO EVALUATE THE LOGARITHM OF THE GAMMA FUNCTION,     #####</span>
<span class="c1">##### AS WELL AS ITS FIRST AND SECOND DERIVATIVES, NAMELY THE FUNCTIONS psi AND psi'.      #####</span>
<span class="c1">##### FORTUNATELY, SAGE HAS log(Gamma), psi AND psi' AS BUILT-IN FUNCTIONS.                #####</span>
<span class="c1">##### WE VERIFY BOTH THE REAL AND COMPLEX DELTA CONDITIONS, INCLUDING THE STECHKIN SHIFT.  #####</span>
<span class="c1">################################################################################################</span>

<span class="k">def</span><span class="w"> </span><span class="nf">check_delta</span><span class="p">(</span><span class="n">p</span><span class="p">):</span>
    <span class="c1"># Define the Gamma function difference. Recall that B stands for ball.</span>
    <span class="k">def</span><span class="w"> </span><span class="nf">D</span><span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">):</span>
        <span class="k">return</span> <span class="p">(</span><span class="n">B</span><span class="p">(</span><span class="n">b</span><span class="p">)</span><span class="o">.</span><span class="n">log_gamma</span><span class="p">()</span><span class="o">-</span><span class="n">B</span><span class="p">(</span><span class="n">a</span><span class="p">)</span><span class="o">.</span><span class="n">log_gamma</span><span class="p">()</span><span class="o">-</span><span class="n">B</span><span class="p">(</span><span class="n">b</span><span class="o">-</span><span class="n">a</span><span class="p">)</span><span class="o">*</span><span class="n">C</span><span class="p">(</span><span class="n">a</span><span class="p">)</span><span class="o">.</span><span class="n">psi</span><span class="p">()</span><span class="o">.</span><span class="n">real</span><span class="p">()</span><span class="o">-</span><span class="n">B</span><span class="p">((</span><span class="n">b</span><span class="o">-</span><span class="n">a</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">*</span><span class="n">C</span><span class="p">(</span><span class="n">c</span><span class="p">)</span><span class="o">.</span><span class="n">psi</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">.</span><span class="n">real</span><span class="p">())</span>

    <span class="n">s0</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s0'</span><span class="p">]</span>
    <span class="n">s1</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s1'</span><span class="p">]</span>
    <span class="n">s2</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'s2'</span><span class="p">]</span>
    <span class="n">h</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'h'</span><span class="p">]</span>
    <span class="n">eta</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'eta'</span><span class="p">]</span>
    <span class="n">d</span> <span class="o">=</span> <span class="n">interval</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'d'</span><span class="p">])</span>

    <span class="c1"># Real contribution.</span>
    <span class="n">delta_R</span> <span class="o">=</span> <span class="n">D</span><span class="p">(</span><span class="n">s0</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span><span class="n">s1</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span><span class="n">s2</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span><span class="o">-</span><span class="n">eta</span><span class="o">*</span><span class="n">D</span><span class="p">((</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">,(</span><span class="n">s1</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">,(</span><span class="n">s2</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
    <span class="k">assert</span> <span class="n">delta_R</span><span class="o">.</span><span class="n">lower</span><span class="p">()</span> <span class="o">&gt;</span> <span class="mi">0</span>
    
    <span class="c1"># Complex contribution.</span>
    <span class="n">delta_C</span> <span class="o">=</span> <span class="n">D</span><span class="p">(</span><span class="n">s0</span><span class="p">,</span><span class="n">s1</span><span class="p">,</span><span class="n">s2</span><span class="p">)</span><span class="o">-</span><span class="n">eta</span><span class="o">*</span><span class="n">D</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="p">,</span><span class="n">s1</span><span class="o">+</span><span class="n">h</span><span class="p">,</span><span class="n">s2</span><span class="o">+</span><span class="n">h</span><span class="p">)</span>
    <span class="k">assert</span> <span class="n">delta_C</span><span class="o">.</span><span class="n">lower</span><span class="p">()</span> <span class="o">&gt;</span> <span class="mi">0</span>
    
    <span class="c1"># Delta_O: useful for the qualitative argument.</span>
    <span class="n">delta_O</span> <span class="o">=</span> <span class="p">(</span><span class="o">-</span><span class="n">d</span><span class="o">*</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="n">s0</span> <span class="o">+</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span> <span class="o">-</span> <span class="n">eta</span><span class="o">/</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="p">)</span> <span class="o">-</span> <span class="n">eta</span><span class="o">/</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">))</span><span class="o">+</span> <span class="n">d</span><span class="o">^</span><span class="mi">2</span><span class="o">/</span><span class="mi">2</span><span class="o">*</span><span class="p">(</span><span class="mi">1</span><span class="o">/</span><span class="n">s2</span><span class="o">^</span><span class="mi">2</span> <span class="o">+</span> <span class="mi">1</span><span class="o">/</span><span class="p">(</span><span class="n">s2</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span> <span class="o">-</span> <span class="n">eta</span><span class="o">/</span><span class="p">(</span><span class="n">s2</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span>
               <span class="o">-</span> <span class="n">eta</span><span class="o">/</span><span class="p">(</span><span class="n">s2</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">^</span><span class="mi">2</span><span class="p">)</span><span class="o">+</span> <span class="n">log</span><span class="p">(</span><span class="n">interval</span><span class="p">(</span><span class="n">s1</span><span class="o">*</span><span class="p">(</span><span class="n">s1</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="n">s0</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">-</span><span class="mi">1</span><span class="p">))))</span><span class="o">-</span> <span class="n">eta</span><span class="o">*</span><span class="n">log</span><span class="p">(</span><span class="n">interval</span><span class="p">((</span><span class="n">s1</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">s1</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="p">((</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="p">)</span><span class="o">*</span><span class="p">(</span><span class="n">s0</span><span class="o">+</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)))))</span>
    <span class="c1"># We just double check below our bound for the qualitative argument</span>
    <span class="k">if</span> <span class="n">p</span><span class="p">[</span><span class="s1">'name'</span><span class="p">]</span> <span class="o">==</span> <span class="s1">'0.58'</span><span class="p">:</span>
        <span class="k">assert</span> <span class="n">delta_O</span><span class="o">.</span><span class="n">lower</span><span class="p">()</span> <span class="o">&gt;</span> <span class="o">-</span><span class="mi">599</span>
        <span class="k">assert</span> <span class="n">delta_O</span><span class="o">.</span><span class="n">upper</span><span class="p">()</span> <span class="o">&lt;</span> <span class="o">-</span><span class="mi">598</span>

    <span class="nb">print</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'name'</span><span class="p">],</span> <span class="s1">': [PROBLEM D(vi) VERIFIED]'</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Delta_R ='</span><span class="p">,</span> <span class="n">delta_R</span><span class="p">,</span> <span class="s1">'&gt;0'</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Delta_C ='</span><span class="p">,</span> <span class="n">delta_C</span><span class="p">,</span> <span class="s1">'&gt;0'</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">'________ Delta_O ='</span><span class="p">,</span> <span class="n">delta_O</span><span class="p">,</span> <span class="s1">'(extra)'</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=5bb1d7b3-e8bf-46a1-80cb-8ff96c59d2ee">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [8]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [******** CELL 8 ********] -- { NUMERICAL VERIFICATION } -- ##################################</span>
<span class="c1">##### WE RUN THE FIVE NUMERICAL VERIFICATIONS IN SUCCESSION.                               #####</span>
<span class="c1">##### WE FIRST RECOVER HOFFSTEIN'S ORIGINAL BOUND T = 0.87, THEN IMPROVE IT TO T = 0.825.  #####</span>
<span class="c1">##### FINALLY, WE INTRODUCE THE STECHKIN SHIFT TO IMPROVE T FROM 0.6 TO 0.59 AND 0.58.    #####</span>
<span class="c1">##### FOR EACH CASE, WE CHECK THE TAIL, THE DELTA TERMS,                                   #####</span>
<span class="c1">##### THE FINITE PRIME SUM AND THE NEGATIVITY OF OMEGA ON THE FULL BOX.                    #####</span>
<span class="c1">################################################################################################</span>

<span class="c1"># Hoffstein's original parameters.</span>
<span class="n">hoff</span> <span class="o">=</span> <span class="n">parameters</span><span class="p">(</span><span class="s1">'0.87'</span><span class="p">,</span> <span class="s1">'1.01'</span><span class="p">,</span> <span class="s1">'1.2'</span><span class="p">,</span> <span class="s1">'1.071'</span><span class="p">,</span> <span class="s1">'0'</span><span class="p">,</span> <span class="s1">'0'</span><span class="p">,</span> <span class="s1">'0.87'</span><span class="p">,</span> <span class="s1">'16'</span><span class="p">,</span> <span class="s1">'0.4514'</span><span class="p">)</span>

<span class="c1"># Improved bound using the same unshifted weight.</span>
<span class="n">better</span> <span class="o">=</span> <span class="n">parameters</span><span class="p">(</span><span class="s1">'0.825'</span><span class="p">,</span> <span class="s1">'1.01'</span><span class="p">,</span> <span class="s1">'1.2'</span><span class="p">,</span> <span class="s1">'1.071'</span><span class="p">,</span> <span class="s1">'0'</span><span class="p">,</span> <span class="s1">'0'</span><span class="p">,</span> <span class="s1">'0.825'</span><span class="p">,</span> <span class="s1">'16'</span><span class="p">,</span> <span class="s1">'0.4514'</span><span class="p">)</span>

<span class="c1"># Old result.</span>
<span class="n">old</span> <span class="o">=</span> <span class="n">parameters</span><span class="p">(</span><span class="s1">'0.6'</span><span class="p">,</span> <span class="s1">'1.0001'</span><span class="p">,</span> <span class="s1">'1.1053'</span><span class="p">,</span> <span class="s1">'1.0342'</span><span class="p">,</span> <span class="s1">'0.001'</span><span class="p">,</span> <span class="s1">'0.998'</span><span class="p">,</span> <span class="s1">'0.6'</span><span class="p">,</span> <span class="s1">'2000'</span><span class="p">,</span> <span class="s1">'0.336'</span><span class="p">)</span>

<span class="c1"># Intermediate result.</span>
<span class="n">trial</span> <span class="o">=</span> <span class="n">parameters</span><span class="p">(</span><span class="s1">'0.59'</span><span class="p">,</span> <span class="s1">'1.00001'</span><span class="p">,</span> <span class="s1">'1.02501'</span><span class="p">,</span> <span class="s1">'1.00829'</span><span class="p">,</span> <span class="s1">'0.00001'</span><span class="p">,</span> <span class="s1">'0.99997'</span><span class="p">,</span> <span class="s1">'0.59'</span><span class="p">,</span> <span class="s1">'40000'</span><span class="p">,</span> <span class="s1">'0.07708'</span><span class="p">)</span>

<span class="c1"># Our main Theorem 1.1, using Stechkin's trick.</span>
<span class="n">main</span> <span class="o">=</span> <span class="n">parameters</span><span class="p">(</span><span class="s1">'0.58'</span><span class="p">,</span> <span class="s1">'1.00001'</span><span class="p">,</span> <span class="s1">'1.00614'</span><span class="p">,</span> <span class="s1">'1.00205'</span><span class="p">,</span> <span class="s1">'0.00070'</span><span class="p">,</span> <span class="s1">'0.99769'</span><span class="p">,</span> <span class="s1">'0.58'</span><span class="p">,</span> <span class="s1">'40000'</span><span class="p">,</span> <span class="s1">'0.01960'</span><span class="p">)</span>

<span class="c1"># Run the required numerical checks for each parameter set.</span>
<span class="k">for</span> <span class="n">p</span> <span class="ow">in</span> <span class="p">(</span><span class="n">hoff</span><span class="p">,</span><span class="n">better</span><span class="p">,</span><span class="n">old</span><span class="p">,</span><span class="n">trial</span><span class="p">,</span><span class="n">main</span><span class="p">):</span>

    <span class="nb">print</span><span class="p">(</span><span class="s2">"[ VERIFICATION FOR T ="</span><span class="p">,</span> <span class="n">p</span><span class="p">[</span><span class="s1">'name'</span><span class="p">],</span><span class="s1">']'</span><span class="p">)</span>

    <span class="nb">print</span><span class="p">(</span><span class="n">p</span><span class="p">[</span><span class="s1">'name'</span><span class="p">],</span> <span class="s1">': [PROBLEM D(i) &amp; D(iv) VERIFIED]'</span><span class="p">)</span>
    <span class="n">check_tail</span><span class="p">(</span><span class="n">p</span><span class="p">)</span>
    <span class="n">check_omega</span><span class="p">(</span><span class="n">p</span><span class="p">)</span>
    <span class="n">check_prime_sum</span><span class="p">(</span><span class="n">p</span><span class="p">)</span>
    <span class="n">check_delta</span><span class="p">(</span><span class="n">p</span><span class="p">)</span>

    <span class="nb">print</span><span class="p">(</span><span class="s2">"************************ PROBLEM D SOLVED FOR T ="</span><span class="p">,</span> <span class="n">p</span><span class="p">[</span><span class="s1">'name'</span><span class="p">],</span><span class="s1">'! ************************'</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">''</span><span class="p">)</span>
    <span class="nb">print</span><span class="p">(</span><span class="s1">''</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>[ VERIFICATION FOR T = 0.87 ]
0.87 : [PROBLEM D(i) &amp; D(iv) VERIFIED]
0.87 : [PROBLEM D(ii) VERIFIED]: T0 =  16
0.87 : [PROBLEM D(iii) VERIFIED]: Omega &lt; 0
________ Boxes accepted: 39381
________ Boxes visited: 78753
________ Largest upper bound: -6.223746614427827456246414097008100764956490881303712630506883037441527552110e-13
0.87 : [PROBLEM D(v) VERIFIED]: Prime Sum &gt; 0
________ Intervals accepted: 149
________ Intervals visited: 297
________ Smallest lower bound: 1.910223785482429037735092070626809498479294088164572535340498087113574239790e-7
0.87 : [PROBLEM D(vi) VERIFIED]
________ Delta_R = [8.781220967839409193055714862556177961989874389152433969633397042274954e-6 +/- 2.70e-76] &gt;0
________ Delta_C = [3.589392769186780121011270065644511494634812740247613024914529228778783e-6 +/- 2.48e-76] &gt;0
________ Delta_O = -12.42364040828470968086619557435780948103692147011942933974586662205196653526? (extra)
************************ PROBLEM D SOLVED FOR T = 0.87 ! ************************


[ VERIFICATION FOR T = 0.825 ]
0.825 : [PROBLEM D(i) &amp; D(iv) VERIFIED]
0.825 : [PROBLEM D(ii) VERIFIED]: T0 =  16
0.825 : [PROBLEM D(iii) VERIFIED]: Omega &lt; 0
________ Boxes accepted: 40583
________ Boxes visited: 81157
________ Largest upper bound: -2.613266997185653210535239789385752223188544358806751350131781043396385830663e-11
0.825 : [PROBLEM D(v) VERIFIED]: Prime Sum &gt; 0
________ Intervals accepted: 149
________ Intervals visited: 297
________ Smallest lower bound: 1.910223785482429037735092070626809498479294088164572535340498087113574239790e-7
0.825 : [PROBLEM D(vi) VERIFIED]
________ Delta_R = [8.781220967839409193055714862556177961989874389152433969633397042274954e-6 +/- 2.70e-76] &gt;0
________ Delta_C = [3.589392769186780121011270065644511494634812740247613024914529228778783e-6 +/- 2.48e-76] &gt;0
________ Delta_O = -12.42364040828470968086619557435780948103692147011942933974586662205196653526? (extra)
************************ PROBLEM D SOLVED FOR T = 0.825 ! ************************


[ VERIFICATION FOR T = 0.6 ]
0.6 : [PROBLEM D(i) &amp; D(iv) VERIFIED]
0.6 : [PROBLEM D(ii) VERIFIED]: T0 =  2000
0.6 : [PROBLEM D(iii) VERIFIED]: Omega &lt; 0
________ Boxes accepted: 22140
________ Boxes visited: 44256
________ Largest upper bound: -1.988216809048543766512618613633240926081525331237266648392891440852092555736e-24
0.6 : [PROBLEM D(v) VERIFIED]: Prime Sum &gt; 0
________ Intervals accepted: 417
________ Intervals visited: 833
________ Smallest lower bound: 1.586062728017306974868750339706016021387435270433057717878814633656273826109e-11
0.6 : [PROBLEM D(vi) VERIFIED]
________ Delta_R = [2.755307070211467903376400687094969953598137074074839481932648886528e-9 +/- 3.60e-76] &gt;0
________ Delta_C = [1.38483089973260007205404671596963105681604150071806080290452953320e-10 +/- 4.78e-76] &gt;0
________ Delta_O = -953.8834055341519673071342464689027986110417382539119729344826482658105901756? (extra)
************************ PROBLEM D SOLVED FOR T = 0.6 ! ************************


[ VERIFICATION FOR T = 0.59 ]
0.59 : [PROBLEM D(i) &amp; D(iv) VERIFIED]
0.59 : [PROBLEM D(ii) VERIFIED]: T0 =  40000
0.59 : [PROBLEM D(iii) VERIFIED]: Omega &lt; 0
________ Boxes accepted: 50682
________ Boxes visited: 101331
________ Largest upper bound: -4.072182935308109929533084284709456376558730238530405923902240950329864672604e-32
0.59 : [PROBLEM D(v) VERIFIED]: Prime Sum &gt; 0
________ Intervals accepted: 2768
________ Intervals visited: 5535
________ Smallest lower bound: 1.641302373268810931674716599028343345449716859350146836843472942377320161910e-16
0.59 : [PROBLEM D(vi) VERIFIED]
________ Delta_R = [1.94187689040549383494759484614068792710366482064541889979800671e-13 +/- 5.37e-76] &gt;0
________ Delta_C = [8.5136167545209245661087710839714156423423324617877900042876384e-14 +/- 6.02e-76] &gt;0
________ Delta_O = -1249.333452112408844658318852876554339655261176684093989741162261269500298919? (extra)
************************ PROBLEM D SOLVED FOR T = 0.59 ! ************************


[ VERIFICATION FOR T = 0.58 ]
0.58 : [PROBLEM D(i) &amp; D(iv) VERIFIED]
0.58 : [PROBLEM D(ii) VERIFIED]: T0 =  40000
0.58 : [PROBLEM D(iii) VERIFIED]: Omega &lt; 0
________ Boxes accepted: 460127
________ Boxes visited: 920221
________ Largest upper bound: -9.698953759787537297869444184569624177499959558825167487109925982101437277731e-33
0.58 : [PROBLEM D(v) VERIFIED]: Prime Sum &gt; 0
________ Intervals accepted: 26458
________ Intervals visited: 52915
________ Smallest lower bound: 1.703461480925107184986117280094688241972365202628407476616434973299335971411e-18
0.58 : [PROBLEM D(vi) VERIFIED]
________ Delta_R = [3.2818013718704341083535038025722422948227624245247204781196686e-14 +/- 4.62e-76] &gt;0
________ Delta_C = [6.79032241989653373920475809783820165708178787782516297637469e-16 +/- 4.22e-76] &gt;0
________ Delta_O = -598.2340964127704693947589366582607958945924946464002247810494483617807489163? (extra)
************************ PROBLEM D SOLVED FOR T = 0.58 ! ************************


</pre>
</div>
</div>
</div>
</div>
</div><div class="jp-Cell jp-CodeCell jp-Notebook-cell" id="cell-id=d7ed8949-37f0-4320-b57d-d0c2c654f173">
<div class="jp-Cell-inputWrapper" tabindex="0">
<div class="jp-Collapser jp-InputCollapser jp-Cell-inputCollapser">
</div>
<div class="jp-InputArea jp-Cell-inputArea">
<div class="jp-InputPrompt jp-InputArea-prompt">In [10]:</div>
<div class="jp-CodeMirrorEditor jp-Editor jp-InputArea-editor" data-type="inline">
<div class="cm-editor cm-s-jupyter">
<div class="highlight hl-ipython3"><pre><span></span><span class="c1"># [********* CELL 9 *********] -- { PROOF OF THEOREM 1.2 } -- ##################################</span>
<span class="c1">##### THE PARAMETERS main =                                                                #####</span>
<span class="c1">##### (0.58,1.00001,1.00614,1.00205,0.00070,0.99769,0.58,40000,0.01960)                    #####</span>
<span class="c1">##### OBTAINED IN CELL 8 FOR OUR MAIN THEOREM (THM. 1.1) HELP NOW TO DERIVE THE            #####</span>
<span class="c1">##### QUANTITATIVE THEOREM. WE JUST NEED TO CALCULATE AN APPROPIATE M_T, BEING A POSITIVE  #####</span>
<span class="c1">##### UPPER BOUND FOR Omega IN THE BOX [1/2,1]x[0,0.58]                                    #####</span>
<span class="c1">################################################################################################</span>

<span class="c1"># Use the parameters ''main'' already defined in Cell 8.</span>
<span class="n">p</span> <span class="o">=</span> <span class="n">main</span>
<span class="n">T</span> <span class="o">=</span> <span class="n">p</span><span class="p">[</span><span class="s1">'T'</span><span class="p">]</span>

<span class="c1"># Accuracy of optimisation</span>
<span class="n">eps</span> <span class="o">=</span> <span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">1000</span>

<span class="c1"># We find such that m&lt;= max_{[1/2,1]x[0,0.58] } Omega(beta,gamma) &lt;= m + eps. Actually we</span>
<span class="c1"># modify Omega as previously with our change of variables x = (beta-1/2)^2 and g = gamma^2.</span>
<span class="n">m</span> <span class="o">=</span> <span class="n">Q</span><span class="p">(</span><span class="n">omega_upper</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">interval</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span> <span class="n">interval</span><span class="p">(</span><span class="mi">0</span><span class="p">))</span><span class="o">.</span><span class="n">lower</span><span class="p">())</span>

<span class="c1"># Entire low-zero region in (x,g)-coordinates.</span>
<span class="n">boxes</span> <span class="o">=</span> <span class="p">[(</span><span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span> <span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">4</span><span class="p">,</span> <span class="n">Q</span><span class="p">(</span><span class="mi">0</span><span class="p">),</span> <span class="n">T</span><span class="o">^</span><span class="mi">2</span><span class="p">)]</span>
<span class="n">accepted</span> <span class="o">=</span> <span class="mi">0</span>

<span class="k">while</span> <span class="n">boxes</span><span class="p">:</span>
    <span class="c1"># We remove the last box from the list and inspect it.</span>
    <span class="n">a</span><span class="p">,</span> <span class="n">b</span><span class="p">,</span> <span class="n">c</span><span class="p">,</span> <span class="n">d</span> <span class="o">=</span> <span class="n">boxes</span><span class="o">.</span><span class="n">pop</span><span class="p">()</span>

    <span class="c1"># If interval evaluation fails, subdivide the box.</span>
    <span class="k">try</span><span class="p">:</span>
        <span class="n">z</span> <span class="o">=</span> <span class="n">omega_upper</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">interval</span><span class="p">(</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">),</span> <span class="n">interval</span><span class="p">(</span><span class="n">c</span><span class="p">,</span><span class="n">d</span><span class="p">))</span>
    <span class="k">except</span> <span class="p">(</span><span class="ne">AssertionError</span><span class="p">,</span> <span class="ne">ZeroDivisionError</span><span class="p">):</span>
        <span class="n">z</span> <span class="o">=</span> <span class="kc">None</span>

    <span class="k">if</span> <span class="n">z</span> <span class="ow">is</span> <span class="ow">not</span> <span class="kc">None</span><span class="p">:</span>
        <span class="c1"># If the interval evaluation succeeds, improve the lower bound at the midpoint.</span>
        <span class="n">x</span> <span class="o">=</span> <span class="p">(</span><span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        <span class="n">g</span> <span class="o">=</span> <span class="p">(</span><span class="n">c</span><span class="o">+</span><span class="n">d</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        <span class="c1"># Since the global maximum is at least the function value at any point, we keep inspecting.</span>
        <span class="n">center</span> <span class="o">=</span> <span class="n">omega_upper</span><span class="p">(</span><span class="n">p</span><span class="p">,</span> <span class="n">interval</span><span class="p">(</span><span class="n">x</span><span class="p">),</span> <span class="n">interval</span><span class="p">(</span><span class="n">g</span><span class="p">))</span>
        <span class="c1"># We replace the current m by the max between the initial m and the just calculated one.</span>
        <span class="n">m</span> <span class="o">=</span> <span class="nb">max</span><span class="p">(</span><span class="n">m</span><span class="p">,</span> <span class="n">Q</span><span class="p">(</span><span class="n">center</span><span class="o">.</span><span class="n">lower</span><span class="p">()))</span>

        <span class="c1"># Now, with our parameter eps, we can establish a rigorous upper bound for the whole box, aiming to nest on the maximum with an m.</span>
        <span class="k">if</span> <span class="n">Q</span><span class="p">(</span><span class="n">z</span><span class="o">.</span><span class="n">upper</span><span class="p">())</span> <span class="o">&lt;=</span> <span class="n">m</span><span class="o">+</span><span class="n">eps</span><span class="p">:</span>
            <span class="n">accepted</span> <span class="o">=</span> <span class="n">accepted</span> <span class="o">+</span> <span class="mi">1</span>
            <span class="k">continue</span>

    <span class="c1"># Subdivide the box into smalles boxes for comparison and precision.</span>
    <span class="k">if</span> <span class="p">(</span><span class="n">b</span><span class="o">-</span><span class="n">a</span><span class="p">)</span><span class="o">*</span><span class="n">T</span><span class="o">^</span><span class="mi">2</span> <span class="o">&gt;=</span> <span class="p">(</span><span class="n">d</span><span class="o">-</span><span class="n">c</span><span class="p">)</span><span class="o">/</span><span class="mi">4</span><span class="p">:</span>
        <span class="n">x</span> <span class="o">=</span> <span class="p">(</span><span class="n">a</span><span class="o">+</span><span class="n">b</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        <span class="n">boxes</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">a</span><span class="p">,</span><span class="n">x</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">d</span><span class="p">))</span>
        <span class="n">boxes</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">x</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">d</span><span class="p">))</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="n">g</span> <span class="o">=</span> <span class="p">(</span><span class="n">c</span><span class="o">+</span><span class="n">d</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        <span class="n">boxes</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">c</span><span class="p">,</span><span class="n">g</span><span class="p">))</span>
        <span class="n">boxes</span><span class="o">.</span><span class="n">append</span><span class="p">((</span><span class="n">a</span><span class="p">,</span><span class="n">b</span><span class="p">,</span><span class="n">g</span><span class="p">,</span><span class="n">d</span><span class="p">))</span>

<span class="c1"># After the loop, m &lt;= max Omega &lt;= m+eps.</span>
<span class="c1"># We round m+eps up to obtain a positive rational bound M_T.</span>
<span class="n">M_T</span> <span class="o">=</span> <span class="nb">max</span><span class="p">(</span><span class="n">Q</span><span class="p">(</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">100</span><span class="p">,</span> <span class="n">Q</span><span class="p">(</span><span class="n">ceil</span><span class="p">(</span><span class="mi">100</span><span class="o">*</span><span class="p">(</span><span class="n">m</span><span class="o">+</span><span class="n">eps</span><span class="p">)))</span><span class="o">/</span><span class="mi">100</span><span class="p">)</span>

<span class="nb">print</span><span class="p">(</span><span class="s1">'[ QUANTITATIVE BOUND VERIFIED WITH PARAMETERS main OF CELL 8 ]'</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s1">'Accepted boxs:'</span><span class="p">,</span> <span class="n">accepted</span><span class="p">)</span>
<span class="nb">print</span><span class="p">(</span><span class="s1">'Maximum between:'</span><span class="p">,</span> <span class="nb">float</span><span class="p">(</span><span class="n">m</span><span class="p">),</span> <span class="s1">'and'</span><span class="p">,</span> <span class="nb">float</span><span class="p">(</span><span class="n">m</span><span class="o">+</span><span class="n">eps</span><span class="p">))</span>
<span class="nb">print</span><span class="p">(</span><span class="s1">'Thus we may take M_T ='</span><span class="p">,</span> <span class="n">M_T</span><span class="p">)</span>
</pre></div>
</div>
</div>
</div>
</div>
<div class="jp-Cell-outputWrapper">
<div class="jp-Collapser jp-OutputCollapser jp-Cell-outputCollapser">
</div>
<div class="jp-OutputArea jp-Cell-outputArea">
<div class="jp-OutputArea-child">
<div class="jp-OutputPrompt jp-OutputArea-prompt"></div>
<div class="jp-RenderedText jp-OutputArea-output" data-mime-type="text/plain" tabindex="0">
<pre>[ QUANTITATIVE BOUND VERIFIED WITH PARAMETERS main OF CELL 8 ]
Accepted boxs: 3050210
Maximum between: 19.19356321086931 and 19.19456321086931
Thus we may take M_T = 96/5
</pre>
</div>
</div>
</div>
</div>
</div>
</main>
</body>
</html>


==> anc/LOW_LYING_ZEROS_OF_DEDEKIND_ZETA_FUNCTIONS_---_T.S._Trudgian___S._Zuniga-Alterman.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d12ba1e2-093a-482e-b2a5-f22bcd437b20",
   "metadata": {},
   "outputs": [],
   "source": [
    "# [* CELL 1 *] #################################################################################\n",
    "##### PRELIMINARIES FOR RIGOROUS INTERVAL ARITHMETIC.                                      #####\n",
    "##### ALL NUMERICAL INEQUALITIES WILL BE VERIFIED WITH INTERVALS.                          #####\n",
    "##### WE CONVERT RATIONAL NUMBERS TO EXACT RATIONALS TO ENSURE PRECISION.                  #####\n",
    "##### WE SET PRECISION TO 256 BITS; NO MORE IS NEEDED.                                     #####\n",
    "################################################################################################\n",
    "\n",
    "from sage.all import QQ, RealIntervalField, RealBallField, ComplexBallField\n",
    "from fractions import Fraction\n",
    "\n",
    "Q = QQ\n",
    "I = RealIntervalField(256)\n",
    "B = RealBallField(256)\n",
    "C = ComplexBallField(256)\n",
    "\n",
    "def interval(a, b=None):\n",
    "    return I(a) if b is None else I(a, b)\n",
    "\n",
    "def positive(x):\n",
    "    return x.lower() > 0\n",
    "\n",
    "def negative(x):\n",
    "    return x.upper() < 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "e061ba79-6ea9-4520-9e07-2b304871c19f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# [** CELL 2 **] CONDITIONS -- { D(i) & D(iv) } -- #############################################\n",
    "#####  DEFINE THE PARAMETERS USED IN THE THREE NUMERICAL TASKS.                            #####\n",
    "##### THIS IS THE OPTIMISATION PROBLEM D (IN ALL THE THREE CASES).                         #####\n",
    "##### ALL DECIMAL INPUTS ARE CONVERTED INTO EXACT RATIONAL NUMBERS.                        #####\n",
    "##### WE ALSO VERIFY THE PARAMETER CONDITIONS REQUIRED BY OUR METHOD.                      #####\n",
    "################################################################################################\n",
    "\n",
    "def parameters(name, s0, s1, s2, h, eta, T, T0, root):\n",
    "    # Convert decimal strings exactly -> '1.01' becomes 101/100.\n",
    "    def q(x):\n",
    "        f = Fraction(str(x))\n",
    "        return Q(f.numerator)/Q(f.denominator)\n",
    "\n",
    "    p = dict(name=name, s0=q(s0), s1=q(s1), s2=q(s2), h=q(h), eta=q(eta), T=q(T), T0=q(T0), root=q(root))\n",
    "\n",
    "    d = p['s1']-p['s0']\n",
    "    p['d'] = d\n",
    "    p['theta'] = (p['s2']-p['s0'])/d\n",
    "\n",
    "    # Check the basic parameter restrictions. This is condition D(i). Note that sigma2<sigma1 if theta<1/3.\n",
    "    assert 1 < min(p['s0'],p['s2']) < p['s1']\n",
    "    assert 0 < p['theta'] < Q(1)/3\n",
    "    assert p['h'] >= 0 and 0 <= p['eta'] < 1\n",
    "    assert 0 < p['T'] < p['T0']\n",
    "    assert 2*(p['s0']+p['h'])*d+d^2 <= p['T0']^2\n",
    "\n",
    "    # Check the stated upper bound for the positive root of W_theta. W is defined in Cell 6.\n",
    "    assert positive(W(p,interval(p['root'])))\n",
    "\n",
    "    # We calculaet v and choose the number of terms required in the prime sum.\n",
    "    ratio = interval(p['root'])/(interval(d)*log(interval(2)))\n",
    "    v = ceil(ratio.upper())\n",
    "\n",
    "    assert positive(ratio-(v-1)) and positive(v-ratio)\n",
    "\n",
    "    #Immediately an integer\n",
    "    p['terms'] = 4*v\n",
    "\n",
    "    return p\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0f7aa6b1-361b-42bd-9fa6-2f01df1acd46",
   "metadata": {},
   "outputs": [],
   "source": [
    "# [*** CELL 3 ***] CONDITION -- { D(ii) } -- ###################################################\n",
    "##### WE VERIFY THE TAIL INEQUALITY. THIS IS IMPORTANT FOR OBTAINING AN ADMISSIBLE VALUE T0.####\n",
    "##### WE COMPUTE THE QUANTITIES J4, J6^* AND J8^*.                                         #####\n",
    "##### THE REQUIRED INEQUALITY IS VERIFIED DIRECTLY FOR EACH PARAMETER SET.                 #####\n",
    "################################################################################################\n",
    "\n",
    "def check_tail(p):\n",
    "    s0 = p['s0']\n",
    "    s1 = p['s1']\n",
    "    s2 = p['s2']\n",
    "    h = p['h']\n",
    "    eta = p['eta']\n",
    "    d = p['d']\n",
    "    T0 = p['T0']\n",
    "\n",
    "    # Literally J4, J6^* and J8^*.\n",
    "    J4 = ((1-eta)*(3*s0^2+2*s0*s1-4*s0+s1^2-2*s1-6*s2^2+6*s2)-4*eta*h*(2*s0+s1-3*s2))\n",
    "\n",
    "    J6star = (5*(s0-Q(1)/2)^4+Q(20)/3*(s0-Q(1)/2)^3*d+5*(s0-Q(1)/2)^2*d^2+2*(s0-Q(1)/2)*d^3\n",
    "            +5*s0^4+Q(20)/3*s0^3*d+5*s0^2*d^2+2*s0*d^3+Q(2)/3*(1-eta)*d^4-5*(s2-1)^4-5*(s2-Q(1)/2)^4\n",
    "            +5*eta*((s2+h-Q(1)/2)^4+(s2+h)^4)-eta*(5*(s0+h-1)^4+Q(20)/3*(s0+h-1)^3*d+5*(s0+h-1)^2*d^2+2*(s0+h-1)*d^3\n",
    "            +5*(s0+h-Q(1)/2)^4+Q(20)/3*(s0+h-Q(1)/2)^3*d+5*(s0+h-Q(1)/2)^2*d^2+2*(s0+h-Q(1)/2)*d^3))\n",
    "\n",
    "    J8star = ((s0+s1-1)*((s0-Q(1)/2)^6+Q(3)/2*d*(s0+s1-1)*(s0-Q(1)/2)^4+d^2*(s0+s1-1)^2*(s0-Q(1)/2)^2+d^3*(s0+s1-1)^3/4)\n",
    "            +2*(s0-Q(1)/2)^7+7*d*(s2-Q(1)/2)^6+(s0+s1)*(s0^6+Q(3)/2*d*(s0+s1)*s0^4+d^2*(s0+s1)^2*s0^2+d^3*(s0+s1)^3/4)\n",
    "            +2*s0^7+7*d*s2^6\n",
    "            +eta*((s0+s1+2*h-1)*((s0+h-Q(1)/2)^6+Q(3)/2*d*(s0+s1+2*h-1)*(s0+h-Q(1)/2)^4+d^2\n",
    "                                 *(s0+s1+2*h-1)^2*(s0+h-Q(1)/2)^2+d^3*(s0+s1+2*h-1)^3/4)\n",
    "            +2*(s0+h-Q(1)/2)^7+7*d*(s2+h-Q(1)/2)^6\n",
    "            +(s0+s1+2*h)*((s0+h)^6+Q(3)/2*d*(s0+s1+2*h)*(s0+h)^4+d^2*(s0+s1+2*h)^2*(s0+h)^2+d^3*(s0+s1+2*h)^3/4)\n",
    "            +2*(s0+h)^7+7*d*(s2+h)^6))\n",
    "\n",
    "    assert J8star >= 0\n",
    "\n",
    "    difference = J4-max(Q(0),J6star/T0^2+J8star/(d*T0^4))\n",
    "    assert difference > 0\n",
    "\n",
    "    print(p['name'], ': [PROBLEM D(ii) VERIFIED]: T0 = ',p['T0'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "217c0de1-e326-42cc-86b6-f39671726cd2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# [**** CELL 4 ****] CONDITION -- { D(iii) } -- ################################################\n",
    "##### DEFINE THE SYMMETRISED WEIGHT OMEGA AND ITS PARTIAL DERIVATIVES.                     #####\n",
    "##### WE USE THE MEAN VALUE THEOREM IN TWO VARIABLES TO CHECK NEGATIVITY.                  #####\n",
    "##### FOR THE STECHKIN SHIFT, WE ALSO INCORPORATE A DERIVATIVE BOUND BEFORE PASSING TO     #####\n",
    "##### ABSOLUTE VALUES (THIS ENHANCES THE SIGN VERIFICATION).                               #####\n",
    "##### HERE x=(beta-1/2)^2 AND g=gamma^2.                                                   #####\n",
    "################################################################################################\n",
    "\n",
    "# In the weight Omega, we encounter products of the form P = ((sigma-beta)^2+gamma^2)*((sigma-1+beta)^2+gamma^2).\n",
    "# We exploit symmetry. If we set a=sigma-1/2, then P = ((a-sqrt(x)^2+g)*((a+sqrt(x))^2+g) = g^2+2g(a^2+x)+(a^2-x)^2.\n",
    "def P(a, x, g):\n",
    "    return g^2+2*g*(a^2+x)+(a^2-x)^2\n",
    "\n",
    "\n",
    "    \n",
    "def weight(p, shift, x, g, derivatives=False):\n",
    "    a = interval(p['s0']+shift-Q(1)/2)\n",
    "    b = interval(p['s1']+shift-Q(1)/2)\n",
    "    c = interval(p['s2']+shift-Q(1)/2)\n",
    "    d = interval(p['d'])\n",
    "\n",
    "    P0 = P(a,x,g)\n",
    "    P1 = P(b,x,g)\n",
    "    PB = P(c,x,g)\n",
    "\n",
    "    assert positive(P0) and positive(P1) and positive(PB)\n",
    "\n",
    "    # Smart computation of P1-P0\n",
    "    diff = (b^2-a^2)*(2*g+a^2+b^2-2*x)    \n",
    "    # Smart expression of log(P1/P0) as log((1+r)/(1-r))\n",
    "    r = diff/(P0+P1)\n",
    "    # F=1/2*[dP/da] (partial derivates)\n",
    "    F = 2*a*(a^2+g-x)\n",
    "    # f''(c) = -2H/P(c,x,g)^2 where f(·) = log P(·,x,g)\n",
    "    H = 2*(c^2+x-g)*((c^2+x+g)^2+4*c^2*x)-4*(c^2+x+g)*(4*c^2*x)\n",
    "\n",
    "    if not derivatives:\n",
    "        return r, -2*d*F/P0+d^2*H/PB^2\n",
    "\n",
    "    # Partial derivatives of the three denominators.\n",
    "    P0x = 2*(g+x-a^2)\n",
    "    P0g = 2*(g+x+a^2)\n",
    "\n",
    "    P1x = 2*(g+x-b^2)\n",
    "    P1g = 2*(g+x+b^2)\n",
    "\n",
    "    PBx = 2*(g+x-c^2)\n",
    "    PBg = 2*(g+x+c^2)\n",
    "\n",
    "\n",
    "    # Partial derivatives of log(P1/P0).\n",
    "    log_x = (-2*(b^2-a^2)*P0-diff*P0x)/(P0*P1)\n",
    "    log_g = (2*(b^2-a^2)*P0-diff*P0g)/(P0*P1)\n",
    "\n",
    "    # Derivatives of F/P0.\n",
    "    Fx = -2*a\n",
    "    Fg = 2*a\n",
    "    dF_x = (Fx*P0-F*P0x)/P0^2\n",
    "    dF_g = (Fg*P0-F*P0g)/P0^2\n",
    "\n",
    "    # Derivatives of H/PB^2.\n",
    "    Hx = 2*((c^2+x+g)^2+4*c^2*x)+2*(c^2+x-g)*(2*(c^2+x+g)+4*c^2)-4*(4*c^2*x+4*c^2*(c^2+x+g))\n",
    "    Hg = -2*((c^2+x+g)^2+4*c^2*x)+4*(c^2+x-g)*(c^2+x+g)-4*(4*c^2*x)\n",
    "\n",
    "    dH_x = (Hx*PB-2*H*PBx)/PB^3\n",
    "    dH_g = (Hg*PB-2*H*PBg)/PB^3\n",
    "\n",
    "    return (log_x-2*d*dF_x+d^2*dH_x,log_g-2*d*dF_g+d^2*dH_g)\n",
    "\n",
    "\n",
    "\n",
    "# Rigorous upper bound for Omega using Sage's built-in logarithm. At all times we consider the Stechkin's shift.\n",
    "def omega_upper(p, x, g):\n",
    "\n",
    "    r0, q0 = weight(p, Q(0), x, g)\n",
    "\n",
    "    assert positive(1-r0) and positive(1+r0)\n",
    "\n",
    "    result = log((1+r0)/(1-r0)) + q0\n",
    "\n",
    "    if p['eta'] != 0:\n",
    "        rh, qh = weight(p, p['h'], x, g)\n",
    "\n",
    "        assert positive(1-rh) and positive(1+rh)\n",
    "\n",
    "        result = result - interval(p['eta'])*(log((1+rh)/(1-rh)) + qh)\n",
    "\n",
    "    return result\n",
    "\n",
    "\n",
    "    \n",
    "# Some derivates of log(P_a). These are crucial for the estimate of the integral remainder term below.\n",
    "def extra(a, x, g):\n",
    "    D = P(a, x, g)\n",
    "    assert positive(D)\n",
    "\n",
    "    r1 = 4*a*(a^2+g-x)/D\n",
    "    r2 = (12*a^2+4*(g-x))/D\n",
    "    r3 = 24*a/D\n",
    "    r4 = 24/D\n",
    "\n",
    "    # First four derivatives of 1/D with respect to a.\n",
    "    u1 = -r1/D\n",
    "    u2 = (2*r1^2-r2)/D\n",
    "    u3 = (-6*r1^3+6*r1*r2-r3)/D\n",
    "    u4 = (24*r1^4-36*r1^2*r2+6*r2^2+8*r1*r3-r4)/D\n",
    "\n",
    "    # The x and g derivates of log(P_a).\n",
    "    px = 2*(g+x-a^2)\n",
    "    pg = 2*(g+x+a^2)\n",
    "\n",
    "    return (px*u3-12*a*u2-12*u1, px*u4-16*a*u3-24*u2, pg*u3+12*a*u2+12*u1, pg*u4+16*a*u3+24*u2)\n",
    "\n",
    "\n",
    "\n",
    "# Given a box B in the (x,g)-coordinates, we produce rigorous upper bounds for \n",
    "# the absolute values of the two partial derivatives of tildeOmega throughout that box.\n",
    "def omega_derivatives(p, x, g):\n",
    "\n",
    "    # For Hoffstein's unshifted cases, we just use the original derivatives.\n",
    "    if p['eta'] == 0:\n",
    "        dx, dg = weight(p, Q(0), x, g, derivatives=True)\n",
    "        return abs(dx), abs(dg)\n",
    "\n",
    "    d = p['d']\n",
    "    theta = p['theta']\n",
    "    h = p['h']\n",
    "    eta = p['eta']\n",
    "    a = p['s0']-Q(1)/2\n",
    "\n",
    "    # Recall f(·) = log P(·,x,g). We use Taylor expansion of order 2 with INTEGRAL remainder: f(a+d)-f(a)-d*f'(a)-d^2*f''(a+theta*d)/2\n",
    "    # We use this representation to bound the partial derivatives, which is particularly useful for the shifted problem since\n",
    "    # tiny differences need to be well approximated before passing to abs values (which is wasteful otherwise).\n",
    "    if 'int_grid' not in p:\n",
    "        int_grid = []\n",
    "\n",
    "        for side, (start, stop) in enumerate(((Q(0),theta*d),(theta*d,d))):\n",
    "            for j in range(16):\n",
    "                t0 = start+(stop-start)*j/16\n",
    "                t1 = start+(stop-start)*(j+1)/16\n",
    "\n",
    "                if side == 0:\n",
    "                    integral = -d*(t1^2-t0^2)/2+(t1^3-t0^3)/6\n",
    "                else:\n",
    "                    integral = ((d-t0)^3-(d-t1)^3)/6\n",
    "\n",
    "                int_grid.append((t0,t1,integral))\n",
    "\n",
    "        p['int_grid'] = int_grid\n",
    "\n",
    "    dx, dg = interval(0), interval(0)\n",
    "\n",
    "    for t0,t1,integral in p['int_grid']:\n",
    "\n",
    "        # The grid helps to estimate the integrands throughout this small interval.\n",
    "        unshifted = extra(interval(a+t0,a+t1), x, g)\n",
    "        shifted = extra(interval(a+t0,a+t1+h), x, g)\n",
    "\n",
    "        # It is CRUCIAL to preserve the Stechkin cancellation before interval summation. The parameters are so tiny that avoiding\n",
    "        # this step won't allow us to get our 0.6 theorem.\n",
    "        vx = interval(1-eta)*unshifted[0]-interval(eta*h)*shifted[1]\n",
    "        vg = interval(1-eta)*unshifted[2]-interval(eta*h)*shifted[3]\n",
    "\n",
    "        dx += interval(integral)*vx\n",
    "        dg += interval(integral)*vg\n",
    "\n",
    "    return abs(dx), abs(dg)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "bee686fd-cdb0-4ef2-ac5e-580831768c47",
   "metadata": {},
   "outputs": [],
   "source": [
    "# [***** CELL 5 *****] CONDITION -- { D(iii) } -- ##############################################\n",
    "##### WE VERIFY THE NEGATIVITY OF OMEGA THROUGHOUT THE REQUIRED BOX.                       #####\n",
    "##### WE USE THE MEAN-VALUE THEOREM AND THE RIGOROUS DERIVATIVE BOUNDS FROM CELL 4.        #####\n",
    "##### THE ALGORITHM IS SUCH THAT BOXES THAT CANNOT BE VERIFIED AT ANY MOMENT ARE FURTHER   #####\n",
    "##### SUBDIVIDED INTO TWO SMALLER BOXES.                                                   #####\n",
    "##### WE ALSO MONITOR THE PROGRESS OF THE COMPUTATION.                                     #####\n",
    "################################################################################################\n",
    "\n",
    "# p is the dictionary of parameters for problem D, namely ((sigma0,sigma1,sigma2),h,eta,T,T0,K) AND also the root bound. \n",
    "# ''limit'' stands for the default number of examined boxes\n",
    "def check_omega(p, limit=100000000):\n",
    "    # The range of g. Note that the range of x = (beta-1/2)^2 is always [0,1/4].\n",
    "    g0 = p['T']^2\n",
    "    g1 = p['T0']^2\n",
    "\n",
    "    # This list will fill itself with boxes that still need to be examined upon an inspection.\n",
    "    list_ = []\n",
    "\n",
    "    # We divide the g variable into intervals of the forms [y,2y] (within range).\n",
    "    left = g0\n",
    "    while left < g1:\n",
    "        right = min(2*left, g1)\n",
    "        list_.append((Q(0), Q(1)/4, left, right))\n",
    "        left = right\n",
    "\t\n",
    "    # Number of boxes in our initial subdivision\n",
    "    initial = len(list_)\n",
    "    # Number of boxes examined so far, including those later subdivided\n",
    "    visited = 0\n",
    "    # Number of boxes successfully checked negative (we need all boxes checked negative for a rigorous check of condition D(iii))\n",
    "    passed = 0\n",
    "    # Total area of the successfully certified boxes (useful for bookkeeping and ending the proccess)\n",
    "    area = Q(0)\n",
    "    # Largest upper bound obtained among the verified boxes (useful for checking the ''worst'' box and modifying parameters)\n",
    "    worst = None\n",
    "\n",
    "    # Verification loop \n",
    "    while list_:\n",
    "        # .pop() removes and returns the last element the list!!\n",
    "        a,b,c,d = list_.pop()\n",
    "        visited = visited + 1\n",
    "\n",
    "        if visited > limit:\n",
    "            raise RuntimeError(\"Omega could not be verified within the subdivision limit.\")\n",
    "\n",
    "        # Diagnostic information every 25000 boxes. Useful.\n",
    "        if visited % 25000 == 0:\n",
    "            percent = float(100*area/((g1-g0)/4))\n",
    "\n",
    "            #print(p['name'],'checked:', visited,'accepted:', passed,'pending:', len(list_),'area certified: %.6f%%' % percent,\n",
    "                  #'current g:', float(c), 'to', float(d))\n",
    "\n",
    "        # Center and half sides of the box.\n",
    "        x = (a+b)/2\n",
    "        g = (c+d)/2\n",
    "        \n",
    "        # Rigorous upper bound for Omega at the center (first term appearing in the two variable MVT).\n",
    "        center = omega_upper(p, interval(x), interval(g))\n",
    "\n",
    "        # Rigorous derivative bounds throughout the box.\n",
    "        mx, mg = omega_derivatives(p, interval(a,b), interval(c,d))\n",
    "\n",
    "        # Apply the mean-value theorem in two variables!\n",
    "        ex = interval((b-a)/2)*mx\n",
    "        eg = interval((d-c)/2)*mg\n",
    "        bound = center + ex + eg\n",
    "\n",
    "        if negative(bound):\n",
    "            passed = passed + 1\n",
    "            area = area + (b-a)*(d-c)\n",
    "\n",
    "            if worst is None:\n",
    "                worst = bound.upper()\n",
    "            else:\n",
    "                worst = max(worst, bound.upper())\n",
    "\n",
    "        # Otherwise, divide the box in the direction contributing the larger derivative error.\n",
    "        elif ex.upper() >= eg.upper():\n",
    "            list_.append((a,x,c,d))\n",
    "            list_.append((x,b,c,d))\n",
    "\n",
    "        else:\n",
    "            list_.append((a,b,c,g))\n",
    "            list_.append((a,b,g,d))\n",
    "\n",
    "    # Verify exact coverage and strict negativity.\n",
    "    assert area == (g1-g0)/4\n",
    "    assert visited == 2*passed-initial\n",
    "    assert worst is not None and worst < 0\n",
    "\n",
    "    print(p['name'], ': [PROBLEM D(iii) VERIFIED]: Omega < 0')\n",
    "    print('________ Boxes accepted:', passed)\n",
    "    print('________ Boxes visited:', visited)\n",
    "    print('________ Largest upper bound:', worst)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "bf34ae66-4c78-4bde-a893-321485f261e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# [****** CELL 6 ******] CONDITION -- { D(v) } -- ##############################################\n",
    "##### POSITIVITY OF THE FINITE PRIME SUM.                                                  #####\n",
    "##### WE FIRST DEFINE THE FUNCTION W_THETA AND ITS DERIVATIVE.                             #####\n",
    "##### WE THEN CONSTRUCT THE FINITE EXPONENTIAL SUM (SEE Eq.(65)) AND DIFFERENTIATE IT DIRECTLY.#\n",
    "##### FINALLY, WE USE RIGOROUS INTERVAL ARITHMETIC AND THE MEAN-VALUE THEOREM (IN ONE VARIABLE)#\n",
    "##### TO ESTABLISH STRICT POSITIVITY THROUGHOUT THE REQUIRED INTERVAL.                     #####\n",
    "################################################################################################\n",
    "\n",
    "# W_theta and its derivative. We use Sage's built-in exp.\n",
    "def W(p, x, derivative=False):\n",
    "    theta = interval(p['theta'])\n",
    "\n",
    "    if derivative:\n",
    "        return 1-exp(-x)+exp(-theta*x)*(-x+theta*x^2/2)\n",
    "\n",
    "    return x-1+exp(-x)-x^2*exp(-theta*x)/2\n",
    "\n",
    "\n",
    "\n",
    "# Now we define the finite exponential sum and its derivative.\n",
    "def S(p, t, derivative=False):\n",
    "    s0 = interval(p['s0'])\n",
    "    d = interval(p['d'])\n",
    "    h = interval(p['h'])\n",
    "    eta = interval(p['eta'])\n",
    "    \n",
    "    S = interval(0)\n",
    "\n",
    "    for m in range(1,p['terms']+1):\n",
    "        E = exp(-s0*m*t)\n",
    "        H = exp(-h*m*t)\n",
    "        A = E*(1-eta*H)/m\n",
    "        y = d*m*t\n",
    "\n",
    "        if derivative:\n",
    "            Ap = E*(-s0*(1-eta*H)+eta*h*H)\n",
    "            S = S + Ap*W(p,y)+A*d*m*W(p,y,True)\n",
    "        else:\n",
    "            S = S + A*W(p,y)\n",
    "\n",
    "    return S\n",
    "\n",
    "\n",
    "\n",
    "# We verify positivity throughout the required interval via MVT.\n",
    "def check_prime_sum(p, limit=1000000):\n",
    "\n",
    "    # Choose a rational slightly below log 2. We need this to ensure correct subdivision.\n",
    "    # Recall the root value we have in our dictionary (the range d=sigma1-sigma0 is also stored).\n",
    "    left = Q(693147180559945309417)/10^21\n",
    "    right = p['root']/p['d']\n",
    "\n",
    "    assert positive(log(interval(2))-interval(left))\n",
    "\n",
    "    # If mean-value theorem cannot verify positivity on this interval, the program \n",
    "    # will divide it into two smaller intervals and append them to the list.\n",
    "    # Literally the one dimensional analogue of list_ in Cell 4.\n",
    "    list__ = [(left,right)]\n",
    "    visited = 0\n",
    "    passed = 0\n",
    "    length = Q(0)\n",
    "    smallest = None\n",
    "\n",
    "    while list__:\n",
    "        a,b = list__.pop()\n",
    "        visited = visited + 1\n",
    "\n",
    "        if visited > limit:\n",
    "            raise RuntimeError(\"Prime sum could not be verified within the subdivision limit.\")\n",
    "\n",
    "        t = (a+b)/2\n",
    "        r = (b-a)/2\n",
    "\n",
    "        # We use the MVT to get a lower bound on the entire interval.\n",
    "        lower = S(p,interval(t))-interval(r)*abs(S(p,interval(a,b),True))\n",
    "\n",
    "        if positive(lower):\n",
    "            passed = passed + 1\n",
    "            length = length + b-a\n",
    "\n",
    "            if smallest is None:\n",
    "                smallest = lower.lower()\n",
    "            else:\n",
    "                smallest = min(smallest,lower.lower())\n",
    "\n",
    "        # Subdivide if positivity has not yet been established.\n",
    "        else:\n",
    "            list__.append((a,t))\n",
    "            list__.append((t,b))\n",
    "\n",
    "    # Check exact interval coverage and strict positivity.\n",
    "    assert length == right-left\n",
    "    assert visited == 2*passed-1\n",
    "    assert smallest is not None and smallest > 0\n",
    "\n",
    "    print(p['name'], ': [PROBLEM D(v) VERIFIED]: Prime Sum > 0')\n",
    "    print('________ Intervals accepted:', passed)\n",
    "    print('________ Intervals visited:', visited)\n",
    "    print('________ Smallest lower bound:', smallest)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e722367c-7811-4e91-84c0-b3038bddcdae",
   "metadata": {},
   "outputs": [],
   "source": [
    "# [******* CELL 7 *******] CONDITION -- { D(vi) } -- ###########################################\n",
    "##### WE VERIFY THE POSITIVITY OF THE DELTA_R AND DELTA_C TERMS.                           #####\n",
    "##### WE USE RIGOROUS BALL ARITHMETIC TO EVALUATE THE LOGARITHM OF THE GAMMA FUNCTION,     #####\n",
    "##### AS WELL AS ITS FIRST AND SECOND DERIVATIVES, NAMELY THE FUNCTIONS psi AND psi'.      #####\n",
    "##### FORTUNATELY, SAGE HAS log(Gamma), psi AND psi' AS BUILT-IN FUNCTIONS.                #####\n",
    "##### WE VERIFY BOTH THE REAL AND COMPLEX DELTA CONDITIONS, INCLUDING THE STECHKIN SHIFT.  #####\n",
    "################################################################################################\n",
    "\n",
    "def check_delta(p):\n",
    "    # Define the Gamma function difference. Recall that B stands for ball.\n",
    "    def D(a,b,c):\n",
    "        return (B(b).log_gamma()-B(a).log_gamma()-B(b-a)*C(a).psi().real()-B((b-a)^2/2)*C(c).psi(1).real())\n",
    "\n",
    "    s0 = p['s0']\n",
    "    s1 = p['s1']\n",
    "    s2 = p['s2']\n",
    "    h = p['h']\n",
    "    eta = p['eta']\n",
    "    d = interval(p['d'])\n",
    "\n",
    "    # Real contribution.\n",
    "    delta_R = D(s0/2,s1/2,s2/2)-eta*D((s0+h)/2,(s1+h)/2,(s2+h)/2)\n",
    "    assert delta_R.lower() > 0\n",
    "    \n",
    "    # Complex contribution.\n",
    "    delta_C = D(s0,s1,s2)-eta*D(s0+h,s1+h,s2+h)\n",
    "    assert delta_C.lower() > 0\n",
    "    \n",
    "    # Delta_O: useful for the qualitative argument.\n",
    "    delta_O = (-d*(1/s0 + 1/(s0-1) - eta/(s0+h) - eta/(s0+h-1))+ d^2/2*(1/s2^2 + 1/(s2-1)^2 - eta/(s2+h)^2\n",
    "               - eta/(s2+h-1)^2)+ log(interval(s1*(s1-1)/(s0*(s0-1))))- eta*log(interval((s1+h)*(s1+h-1)/((s0+h)*(s0+h-1)))))\n",
    "    # We just double check below our bound for the qualitative argument\n",
    "    if p['name'] == '0.58':\n",
    "        assert delta_O.lower() > -599\n",
    "        assert delta_O.upper() < -598\n",
    "\n",
    "    print(p['name'], ': [PROBLEM D(vi) VERIFIED]')\n",
    "    print('________ Delta_R =', delta_R, '>0')\n",
    "    print('________ Delta_C =', delta_C, '>0')\n",
    "    print('________ Delta_O =', delta_O, '(extra)')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5bb1d7b3-e8bf-46a1-80cb-8ff96c59d2ee",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ VERIFICATION FOR T = 0.87 ]\n",
      "0.87 : [PROBLEM D(i) & D(iv) VERIFIED]\n",
      "0.87 : [PROBLEM D(ii) VERIFIED]: T0 =  16\n",
      "0.87 : [PROBLEM D(iii) VERIFIED]: Omega < 0\n",
      "________ Boxes accepted: 39381\n",
      "________ Boxes visited: 78753\n",
      "________ Largest upper bound: -6.223746614427827456246414097008100764956490881303712630506883037441527552110e-13\n",
      "0.87 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0\n",
      "________ Intervals accepted: 149\n",
      "________ Intervals visited: 297\n",
      "________ Smallest lower bound: 1.910223785482429037735092070626809498479294088164572535340498087113574239790e-7\n",
      "0.87 : [PROBLEM D(vi) VERIFIED]\n",
      "________ Delta_R = [8.781220967839409193055714862556177961989874389152433969633397042274954e-6 +/- 2.70e-76] >0\n",
      "________ Delta_C = [3.589392769186780121011270065644511494634812740247613024914529228778783e-6 +/- 2.48e-76] >0\n",
      "________ Delta_O = -12.42364040828470968086619557435780948103692147011942933974586662205196653526? (extra)\n",
      "************************ PROBLEM D SOLVED FOR T = 0.87 ! ************************\n",
      "\n",
      "\n",
      "[ VERIFICATION FOR T = 0.825 ]\n",
      "0.825 : [PROBLEM D(i) & D(iv) VERIFIED]\n",
      "0.825 : [PROBLEM D(ii) VERIFIED]: T0 =  16\n",
      "0.825 : [PROBLEM D(iii) VERIFIED]: Omega < 0\n",
      "________ Boxes accepted: 40583\n",
      "________ Boxes visited: 81157\n",
      "________ Largest upper bound: -2.613266997185653210535239789385752223188544358806751350131781043396385830663e-11\n",
      "0.825 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0\n",
      "________ Intervals accepted: 149\n",
      "________ Intervals visited: 297\n",
      "________ Smallest lower bound: 1.910223785482429037735092070626809498479294088164572535340498087113574239790e-7\n",
      "0.825 : [PROBLEM D(vi) VERIFIED]\n",
      "________ Delta_R = [8.781220967839409193055714862556177961989874389152433969633397042274954e-6 +/- 2.70e-76] >0\n",
      "________ Delta_C = [3.589392769186780121011270065644511494634812740247613024914529228778783e-6 +/- 2.48e-76] >0\n",
      "________ Delta_O = -12.42364040828470968086619557435780948103692147011942933974586662205196653526? (extra)\n",
      "************************ PROBLEM D SOLVED FOR T = 0.825 ! ************************\n",
      "\n",
      "\n",
      "[ VERIFICATION FOR T = 0.6 ]\n",
      "0.6 : [PROBLEM D(i) & D(iv) VERIFIED]\n",
      "0.6 : [PROBLEM D(ii) VERIFIED]: T0 =  2000\n",
      "0.6 : [PROBLEM D(iii) VERIFIED]: Omega < 0\n",
      "________ Boxes accepted: 22140\n",
      "________ Boxes visited: 44256\n",
      "________ Largest upper bound: -1.988216809048543766512618613633240926081525331237266648392891440852092555736e-24\n",
      "0.6 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0\n",
      "________ Intervals accepted: 417\n",
      "________ Intervals visited: 833\n",
      "________ Smallest lower bound: 1.586062728017306974868750339706016021387435270433057717878814633656273826109e-11\n",
      "0.6 : [PROBLEM D(vi) VERIFIED]\n",
      "________ Delta_R = [2.755307070211467903376400687094969953598137074074839481932648886528e-9 +/- 3.60e-76] >0\n",
      "________ Delta_C = [1.38483089973260007205404671596963105681604150071806080290452953320e-10 +/- 4.78e-76] >0\n",
      "________ Delta_O = -953.8834055341519673071342464689027986110417382539119729344826482658105901756? (extra)\n",
      "************************ PROBLEM D SOLVED FOR T = 0.6 ! ************************\n",
      "\n",
      "\n",
      "[ VERIFICATION FOR T = 0.59 ]\n",
      "0.59 : [PROBLEM D(i) & D(iv) VERIFIED]\n",
      "0.59 : [PROBLEM D(ii) VERIFIED]: T0 =  40000\n",
      "0.59 : [PROBLEM D(iii) VERIFIED]: Omega < 0\n",
      "________ Boxes accepted: 50682\n",
      "________ Boxes visited: 101331\n",
      "________ Largest upper bound: -4.072182935308109929533084284709456376558730238530405923902240950329864672604e-32\n",
      "0.59 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0\n",
      "________ Intervals accepted: 2768\n",
      "________ Intervals visited: 5535\n",
      "________ Smallest lower bound: 1.641302373268810931674716599028343345449716859350146836843472942377320161910e-16\n",
      "0.59 : [PROBLEM D(vi) VERIFIED]\n",
      "________ Delta_R = [1.94187689040549383494759484614068792710366482064541889979800671e-13 +/- 5.37e-76] >0\n",
      "________ Delta_C = [8.5136167545209245661087710839714156423423324617877900042876384e-14 +/- 6.02e-76] >0\n",
      "________ Delta_O = -1249.333452112408844658318852876554339655261176684093989741162261269500298919? (extra)\n",
      "************************ PROBLEM D SOLVED FOR T = 0.59 ! ************************\n",
      "\n",
      "\n",
      "[ VERIFICATION FOR T = 0.58 ]\n",
      "0.58 : [PROBLEM D(i) & D(iv) VERIFIED]\n",
      "0.58 : [PROBLEM D(ii) VERIFIED]: T0 =  40000\n",
      "0.58 : [PROBLEM D(iii) VERIFIED]: Omega < 0\n",
      "________ Boxes accepted: 460127\n",
      "________ Boxes visited: 920221\n",
      "________ Largest upper bound: -9.698953759787537297869444184569624177499959558825167487109925982101437277731e-33\n",
      "0.58 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0\n",
      "________ Intervals accepted: 26458\n",
      "________ Intervals visited: 52915\n",
      "________ Smallest lower bound: 1.703461480925107184986117280094688241972365202628407476616434973299335971411e-18\n",
      "0.58 : [PROBLEM D(vi) VERIFIED]\n",
      "________ Delta_R = [3.2818013718704341083535038025722422948227624245247204781196686e-14 +/- 4.62e-76] >0\n",
      "________ Delta_C = [6.79032241989653373920475809783820165708178787782516297637469e-16 +/- 4.22e-76] >0\n",
      "________ Delta_O = -598.2340964127704693947589366582607958945924946464002247810494483617807489163? (extra)\n",
      "************************ PROBLEM D SOLVED FOR T = 0.58 ! ************************\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# [******** CELL 8 ********] -- { NUMERICAL VERIFICATION } -- ##################################\n",
    "##### WE RUN THE FIVE NUMERICAL VERIFICATIONS IN SUCCESSION.                               #####\n",
    "##### WE FIRST RECOVER HOFFSTEIN'S ORIGINAL BOUND T = 0.87, THEN IMPROVE IT TO T = 0.825.  #####\n",
    "##### FINALLY, WE INTRODUCE THE STECHKIN SHIFT TO IMPROVE T FROM 0.6 TO 0.59 AND 0.58.    #####\n",
    "##### FOR EACH CASE, WE CHECK THE TAIL, THE DELTA TERMS,                                   #####\n",
    "##### THE FINITE PRIME SUM AND THE NEGATIVITY OF OMEGA ON THE FULL BOX.                    #####\n",
    "################################################################################################\n",
    "\n",
    "# Hoffstein's original parameters.\n",
    "hoff = parameters('0.87', '1.01', '1.2', '1.071', '0', '0', '0.87', '16', '0.4514')\n",
    "\n",
    "# Improved bound using the same unshifted weight.\n",
    "better = parameters('0.825', '1.01', '1.2', '1.071', '0', '0', '0.825', '16', '0.4514')\n",
    "\n",
    "# Old result.\n",
    "old = parameters('0.6', '1.0001', '1.1053', '1.0342', '0.001', '0.998', '0.6', '2000', '0.336')\n",
    "\n",
    "# Intermediate result.\n",
    "trial = parameters('0.59', '1.00001', '1.02501', '1.00829', '0.00001', '0.99997', '0.59', '40000', '0.07708')\n",
    "\n",
    "# Our main Theorem 1.1, using Stechkin's trick.\n",
    "main = parameters('0.58', '1.00001', '1.00614', '1.00205', '0.00070', '0.99769', '0.58', '40000', '0.01960')\n",
    "\n",
    "# Run the required numerical checks for each parameter set.\n",
    "for p in (hoff,better,old,trial,main):\n",
    "\n",
    "    print(\"[ VERIFICATION FOR T =\", p['name'],']')\n",
    "\n",
    "    print(p['name'], ': [PROBLEM D(i) & D(iv) VERIFIED]')\n",
    "    check_tail(p)\n",
    "    check_omega(p)\n",
    "    check_prime_sum(p)\n",
    "    check_delta(p)\n",
    "\n",
    "    print(\"************************ PROBLEM D SOLVED FOR T =\", p['name'],'! ************************')\n",
    "    print('')\n",
    "    print('')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "d7ed8949-37f0-4320-b57d-d0c2c654f173",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ QUANTITATIVE BOUND VERIFIED WITH PARAMETERS main OF CELL 8 ]\n",
      "Accepted boxs: 3050210\n",
      "Maximum between: 19.19356321086931 and 19.19456321086931\n",
      "Thus we may take M_T = 96/5\n"
     ]
    }
   ],
   "source": [
    "# [********* CELL 9 *********] -- { PROOF OF THEOREM 1.2 } -- ##################################\n",
    "##### THE PARAMETERS main =                                                                #####\n",
    "##### (0.58,1.00001,1.00614,1.00205,0.00070,0.99769,0.58,40000,0.01960)                    #####\n",
    "##### OBTAINED IN CELL 8 FOR OUR MAIN THEOREM (THM. 1.1) HELP NOW TO DERIVE THE            #####\n",
    "##### QUANTITATIVE THEOREM. WE JUST NEED TO CALCULATE AN APPROPIATE M_T, BEING A POSITIVE  #####\n",
    "##### UPPER BOUND FOR Omega IN THE BOX [1/2,1]x[0,0.58]                                    #####\n",
    "################################################################################################\n",
    "\n",
    "# Use the parameters ''main'' already defined in Cell 8.\n",
    "p = main\n",
    "T = p['T']\n",
    "\n",
    "# Accuracy of optimisation\n",
    "eps = Q(1)/1000\n",
    "\n",
    "# We find such that m<= max_{[1/2,1]x[0,0.58] } Omega(beta,gamma) <= m + eps. Actually we\n",
    "# modify Omega as previously with our change of variables x = (beta-1/2)^2 and g = gamma^2.\n",
    "m = Q(omega_upper(p, interval(0), interval(0)).lower())\n",
    "\n",
    "# Entire low-zero region in (x,g)-coordinates.\n",
    "boxes = [(Q(0), Q(1)/4, Q(0), T^2)]\n",
    "accepted = 0\n",
    "\n",
    "while boxes:\n",
    "    # We remove the last box from the list and inspect it.\n",
    "    a, b, c, d = boxes.pop()\n",
    "\n",
    "    # If interval evaluation fails, subdivide the box.\n",
    "    try:\n",
    "        z = omega_upper(p, interval(a,b), interval(c,d))\n",
    "    except (AssertionError, ZeroDivisionError):\n",
    "        z = None\n",
    "\n",
    "    if z is not None:\n",
    "        # If the interval evaluation succeeds, improve the lower bound at the midpoint.\n",
    "        x = (a+b)/2\n",
    "        g = (c+d)/2\n",
    "        # Since the global maximum is at least the function value at any point, we keep inspecting.\n",
    "        center = omega_upper(p, interval(x), interval(g))\n",
    "        # We replace the current m by the max between the initial m and the just calculated one.\n",
    "        m = max(m, Q(center.lower()))\n",
    "\n",
    "        # Now, with our parameter eps, we can establish a rigorous upper bound for the whole box, aiming to nest on the maximum with an m.\n",
    "        if Q(z.upper()) <= m+eps:\n",
    "            accepted = accepted + 1\n",
    "            continue\n",
    "\n",
    "    # Subdivide the box into smalles boxes for comparison and precision.\n",
    "    if (b-a)*T^2 >= (d-c)/4:\n",
    "        x = (a+b)/2\n",
    "        boxes.append((a,x,c,d))\n",
    "        boxes.append((x,b,c,d))\n",
    "    else:\n",
    "        g = (c+d)/2\n",
    "        boxes.append((a,b,c,g))\n",
    "        boxes.append((a,b,g,d))\n",
    "\n",
    "# After the loop, m <= max Omega <= m+eps.\n",
    "# We round m+eps up to obtain a positive rational bound M_T.\n",
    "M_T = max(Q(1)/100, Q(ceil(100*(m+eps)))/100)\n",
    "\n",
    "print('[ QUANTITATIVE BOUND VERIFIED WITH PARAMETERS main OF CELL 8 ]')\n",
    "print('Accepted boxs:', accepted)\n",
    "print('Maximum between:', float(m), 'and', float(m+eps))\n",
    "print('Thus we may take M_T =', M_T)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.9",
   "language": "sage",
   "name": "sagemath-10.9"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/LOW_LYING_ZEROS_OF_DEDEKIND_ZETA_FUNCTIONS_---_T.S._Trudgian___S._Zuniga-Alterman.md <==
```python
# [* CELL 1 *] #################################################################################
##### PRELIMINARIES FOR RIGOROUS INTERVAL ARITHMETIC.                                      #####
##### ALL NUMERICAL INEQUALITIES WILL BE VERIFIED WITH INTERVALS.                          #####
##### WE CONVERT RATIONAL NUMBERS TO EXACT RATIONALS TO ENSURE PRECISION.                  #####
##### WE SET PRECISION TO 256 BITS; NO MORE IS NEEDED.                                     #####
################################################################################################

from sage.all import QQ, RealIntervalField, RealBallField, ComplexBallField
from fractions import Fraction

Q = QQ
I = RealIntervalField(256)
B = RealBallField(256)
C = ComplexBallField(256)

def interval(a, b=None):
    return I(a) if b is None else I(a, b)

def positive(x):
    return x.lower() > 0

def negative(x):
    return x.upper() < 0
```


```python
# [** CELL 2 **] CONDITIONS -- { D(i) & D(iv) } -- #############################################
#####  DEFINE THE PARAMETERS USED IN THE THREE NUMERICAL TASKS.                            #####
##### THIS IS THE OPTIMISATION PROBLEM D (IN ALL THE THREE CASES).                         #####
##### ALL DECIMAL INPUTS ARE CONVERTED INTO EXACT RATIONAL NUMBERS.                        #####
##### WE ALSO VERIFY THE PARAMETER CONDITIONS REQUIRED BY OUR METHOD.                      #####
################################################################################################

def parameters(name, s0, s1, s2, h, eta, T, T0, root):
    # Convert decimal strings exactly -> '1.01' becomes 101/100.
    def q(x):
        f = Fraction(str(x))
        return Q(f.numerator)/Q(f.denominator)

    p = dict(name=name, s0=q(s0), s1=q(s1), s2=q(s2), h=q(h), eta=q(eta), T=q(T), T0=q(T0), root=q(root))

    d = p['s1']-p['s0']
    p['d'] = d
    p['theta'] = (p['s2']-p['s0'])/d

    # Check the basic parameter restrictions. This is condition D(i). Note that sigma2<sigma1 if theta<1/3.
    assert 1 < min(p['s0'],p['s2']) < p['s1']
    assert 0 < p['theta'] < Q(1)/3
    assert p['h'] >= 0 and 0 <= p['eta'] < 1
    assert 0 < p['T'] < p['T0']
    assert 2*(p['s0']+p['h'])*d+d^2 <= p['T0']^2

    # Check the stated upper bound for the positive root of W_theta. W is defined in Cell 6.
    assert positive(W(p,interval(p['root'])))

    # We calculaet v and choose the number of terms required in the prime sum.
    ratio = interval(p['root'])/(interval(d)*log(interval(2)))
    v = ceil(ratio.upper())

    assert positive(ratio-(v-1)) and positive(v-ratio)

    #Immediately an integer
    p['terms'] = 4*v

    return p


```


```python
# [*** CELL 3 ***] CONDITION -- { D(ii) } -- ###################################################
##### WE VERIFY THE TAIL INEQUALITY. THIS IS IMPORTANT FOR OBTAINING AN ADMISSIBLE VALUE T0.####
##### WE COMPUTE THE QUANTITIES J4, J6^* AND J8^*.                                         #####
##### THE REQUIRED INEQUALITY IS VERIFIED DIRECTLY FOR EACH PARAMETER SET.                 #####
################################################################################################

def check_tail(p):
    s0 = p['s0']
    s1 = p['s1']
    s2 = p['s2']
    h = p['h']
    eta = p['eta']
    d = p['d']
    T0 = p['T0']

    # Literally J4, J6^* and J8^*.
    J4 = ((1-eta)*(3*s0^2+2*s0*s1-4*s0+s1^2-2*s1-6*s2^2+6*s2)-4*eta*h*(2*s0+s1-3*s2))

    J6star = (5*(s0-Q(1)/2)^4+Q(20)/3*(s0-Q(1)/2)^3*d+5*(s0-Q(1)/2)^2*d^2+2*(s0-Q(1)/2)*d^3
            +5*s0^4+Q(20)/3*s0^3*d+5*s0^2*d^2+2*s0*d^3+Q(2)/3*(1-eta)*d^4-5*(s2-1)^4-5*(s2-Q(1)/2)^4
            +5*eta*((s2+h-Q(1)/2)^4+(s2+h)^4)-eta*(5*(s0+h-1)^4+Q(20)/3*(s0+h-1)^3*d+5*(s0+h-1)^2*d^2+2*(s0+h-1)*d^3
            +5*(s0+h-Q(1)/2)^4+Q(20)/3*(s0+h-Q(1)/2)^3*d+5*(s0+h-Q(1)/2)^2*d^2+2*(s0+h-Q(1)/2)*d^3))

    J8star = ((s0+s1-1)*((s0-Q(1)/2)^6+Q(3)/2*d*(s0+s1-1)*(s0-Q(1)/2)^4+d^2*(s0+s1-1)^2*(s0-Q(1)/2)^2+d^3*(s0+s1-1)^3/4)
            +2*(s0-Q(1)/2)^7+7*d*(s2-Q(1)/2)^6+(s0+s1)*(s0^6+Q(3)/2*d*(s0+s1)*s0^4+d^2*(s0+s1)^2*s0^2+d^3*(s0+s1)^3/4)
            +2*s0^7+7*d*s2^6
            +eta*((s0+s1+2*h-1)*((s0+h-Q(1)/2)^6+Q(3)/2*d*(s0+s1+2*h-1)*(s0+h-Q(1)/2)^4+d^2
                                 *(s0+s1+2*h-1)^2*(s0+h-Q(1)/2)^2+d^3*(s0+s1+2*h-1)^3/4)
            +2*(s0+h-Q(1)/2)^7+7*d*(s2+h-Q(1)/2)^6
            +(s0+s1+2*h)*((s0+h)^6+Q(3)/2*d*(s0+s1+2*h)*(s0+h)^4+d^2*(s0+s1+2*h)^2*(s0+h)^2+d^3*(s0+s1+2*h)^3/4)
            +2*(s0+h)^7+7*d*(s2+h)^6))

    assert J8star >= 0

    difference = J4-max(Q(0),J6star/T0^2+J8star/(d*T0^4))
    assert difference > 0

    print(p['name'], ': [PROBLEM D(ii) VERIFIED]: T0 = ',p['T0'])
```


```python
# [**** CELL 4 ****] CONDITION -- { D(iii) } -- ################################################
##### DEFINE THE SYMMETRISED WEIGHT OMEGA AND ITS PARTIAL DERIVATIVES.                     #####
##### WE USE THE MEAN VALUE THEOREM IN TWO VARIABLES TO CHECK NEGATIVITY.                  #####
##### FOR THE STECHKIN SHIFT, WE ALSO INCORPORATE A DERIVATIVE BOUND BEFORE PASSING TO     #####
##### ABSOLUTE VALUES (THIS ENHANCES THE SIGN VERIFICATION).                               #####
##### HERE x=(beta-1/2)^2 AND g=gamma^2.                                                   #####
################################################################################################

# In the weight Omega, we encounter products of the form P = ((sigma-beta)^2+gamma^2)*((sigma-1+beta)^2+gamma^2).
# We exploit symmetry. If we set a=sigma-1/2, then P = ((a-sqrt(x)^2+g)*((a+sqrt(x))^2+g) = g^2+2g(a^2+x)+(a^2-x)^2.
def P(a, x, g):
    return g^2+2*g*(a^2+x)+(a^2-x)^2


    
def weight(p, shift, x, g, derivatives=False):
    a = interval(p['s0']+shift-Q(1)/2)
    b = interval(p['s1']+shift-Q(1)/2)
    c = interval(p['s2']+shift-Q(1)/2)
    d = interval(p['d'])

    P0 = P(a,x,g)
    P1 = P(b,x,g)
    PB = P(c,x,g)

    assert positive(P0) and positive(P1) and positive(PB)

    # Smart computation of P1-P0
    diff = (b^2-a^2)*(2*g+a^2+b^2-2*x)    
    # Smart expression of log(P1/P0) as log((1+r)/(1-r))
    r = diff/(P0+P1)
    # F=1/2*[dP/da] (partial derivates)
    F = 2*a*(a^2+g-x)
    # f''(c) = -2H/P(c,x,g)^2 where f(·) = log P(·,x,g)
    H = 2*(c^2+x-g)*((c^2+x+g)^2+4*c^2*x)-4*(c^2+x+g)*(4*c^2*x)

    if not derivatives:
        return r, -2*d*F/P0+d^2*H/PB^2

    # Partial derivatives of the three denominators.
    P0x = 2*(g+x-a^2)
    P0g = 2*(g+x+a^2)

    P1x = 2*(g+x-b^2)
    P1g = 2*(g+x+b^2)

    PBx = 2*(g+x-c^2)
    PBg = 2*(g+x+c^2)


    # Partial derivatives of log(P1/P0).
    log_x = (-2*(b^2-a^2)*P0-diff*P0x)/(P0*P1)
    log_g = (2*(b^2-a^2)*P0-diff*P0g)/(P0*P1)

    # Derivatives of F/P0.
    Fx = -2*a
    Fg = 2*a
    dF_x = (Fx*P0-F*P0x)/P0^2
    dF_g = (Fg*P0-F*P0g)/P0^2

    # Derivatives of H/PB^2.
    Hx = 2*((c^2+x+g)^2+4*c^2*x)+2*(c^2+x-g)*(2*(c^2+x+g)+4*c^2)-4*(4*c^2*x+4*c^2*(c^2+x+g))
    Hg = -2*((c^2+x+g)^2+4*c^2*x)+4*(c^2+x-g)*(c^2+x+g)-4*(4*c^2*x)

    dH_x = (Hx*PB-2*H*PBx)/PB^3
    dH_g = (Hg*PB-2*H*PBg)/PB^3

    return (log_x-2*d*dF_x+d^2*dH_x,log_g-2*d*dF_g+d^2*dH_g)



# Rigorous upper bound for Omega using Sage's built-in logarithm. At all times we consider the Stechkin's shift.
def omega_upper(p, x, g):

    r0, q0 = weight(p, Q(0), x, g)

    assert positive(1-r0) and positive(1+r0)

    result = log((1+r0)/(1-r0)) + q0

    if p['eta'] != 0:
        rh, qh = weight(p, p['h'], x, g)

        assert positive(1-rh) and positive(1+rh)

        result = result - interval(p['eta'])*(log((1+rh)/(1-rh)) + qh)

    return result


    
# Some derivates of log(P_a). These are crucial for the estimate of the integral remainder term below.
def extra(a, x, g):
    D = P(a, x, g)
    assert positive(D)

    r1 = 4*a*(a^2+g-x)/D
    r2 = (12*a^2+4*(g-x))/D
    r3 = 24*a/D
    r4 = 24/D

    # First four derivatives of 1/D with respect to a.
    u1 = -r1/D
    u2 = (2*r1^2-r2)/D
    u3 = (-6*r1^3+6*r1*r2-r3)/D
    u4 = (24*r1^4-36*r1^2*r2+6*r2^2+8*r1*r3-r4)/D

    # The x and g derivates of log(P_a).
    px = 2*(g+x-a^2)
    pg = 2*(g+x+a^2)

    return (px*u3-12*a*u2-12*u1, px*u4-16*a*u3-24*u2, pg*u3+12*a*u2+12*u1, pg*u4+16*a*u3+24*u2)



# Given a box B in the (x,g)-coordinates, we produce rigorous upper bounds for 
# the absolute values of the two partial derivatives of tildeOmega throughout that box.
def omega_derivatives(p, x, g):

    # For Hoffstein's unshifted cases, we just use the original derivatives.
    if p['eta'] == 0:
        dx, dg = weight(p, Q(0), x, g, derivatives=True)
        return abs(dx), abs(dg)

    d = p['d']
    theta = p['theta']
    h = p['h']
    eta = p['eta']
    a = p['s0']-Q(1)/2

    # Recall f(·) = log P(·,x,g). We use Taylor expansion of order 2 with INTEGRAL remainder: f(a+d)-f(a)-d*f'(a)-d^2*f''(a+theta*d)/2
    # We use this representation to bound the partial derivatives, which is particularly useful for the shifted problem since
    # tiny differences need to be well approximated before passing to abs values (which is wasteful otherwise).
    if 'int_grid' not in p:
        int_grid = []

        for side, (start, stop) in enumerate(((Q(0),theta*d),(theta*d,d))):
            for j in range(16):
                t0 = start+(stop-start)*j/16
                t1 = start+(stop-start)*(j+1)/16

                if side == 0:
                    integral = -d*(t1^2-t0^2)/2+(t1^3-t0^3)/6
                else:
                    integral = ((d-t0)^3-(d-t1)^3)/6

                int_grid.append((t0,t1,integral))

        p['int_grid'] = int_grid

    dx, dg = interval(0), interval(0)

    for t0,t1,integral in p['int_grid']:

        # The grid helps to estimate the integrands throughout this small interval.
        unshifted = extra(interval(a+t0,a+t1), x, g)
        shifted = extra(interval(a+t0,a+t1+h), x, g)

        # It is CRUCIAL to preserve the Stechkin cancellation before interval summation. The parameters are so tiny that avoiding
        # this step won't allow us to get our 0.6 theorem.
        vx = interval(1-eta)*unshifted[0]-interval(eta*h)*shifted[1]
        vg = interval(1-eta)*unshifted[2]-interval(eta*h)*shifted[3]

        dx += interval(integral)*vx
        dg += interval(integral)*vg

    return abs(dx), abs(dg)
```


```python
# [***** CELL 5 *****] CONDITION -- { D(iii) } -- ##############################################
##### WE VERIFY THE NEGATIVITY OF OMEGA THROUGHOUT THE REQUIRED BOX.                       #####
##### WE USE THE MEAN-VALUE THEOREM AND THE RIGOROUS DERIVATIVE BOUNDS FROM CELL 4.        #####
##### THE ALGORITHM IS SUCH THAT BOXES THAT CANNOT BE VERIFIED AT ANY MOMENT ARE FURTHER   #####
##### SUBDIVIDED INTO TWO SMALLER BOXES.                                                   #####
##### WE ALSO MONITOR THE PROGRESS OF THE COMPUTATION.                                     #####
################################################################################################

# p is the dictionary of parameters for problem D, namely ((sigma0,sigma1,sigma2),h,eta,T,T0,K) AND also the root bound. 
# ''limit'' stands for the default number of examined boxes
def check_omega(p, limit=100000000):
    # The range of g. Note that the range of x = (beta-1/2)^2 is always [0,1/4].
    g0 = p['T']^2
    g1 = p['T0']^2

    # This list will fill itself with boxes that still need to be examined upon an inspection.
    list_ = []

    # We divide the g variable into intervals of the forms [y,2y] (within range).
    left = g0
    while left < g1:
        right = min(2*left, g1)
        list_.append((Q(0), Q(1)/4, left, right))
        left = right
	
    # Number of boxes in our initial subdivision
    initial = len(list_)
    # Number of boxes examined so far, including those later subdivided
    visited = 0
    # Number of boxes successfully checked negative (we need all boxes checked negative for a rigorous check of condition D(iii))
    passed = 0
    # Total area of the successfully certified boxes (useful for bookkeeping and ending the proccess)
    area = Q(0)
    # Largest upper bound obtained among the verified boxes (useful for checking the ''worst'' box and modifying parameters)
    worst = None

    # Verification loop 
    while list_:
        # .pop() removes and returns the last element the list!!
        a,b,c,d = list_.pop()
        visited = visited + 1

        if visited > limit:
            raise RuntimeError("Omega could not be verified within the subdivision limit.")

        # Diagnostic information every 25000 boxes. Useful.
        if visited % 25000 == 0:
            percent = float(100*area/((g1-g0)/4))

            #print(p['name'],'checked:', visited,'accepted:', passed,'pending:', len(list_),'area certified: %.6f%%' % percent,
                  #'current g:', float(c), 'to', float(d))

        # Center and half sides of the box.
        x = (a+b)/2
        g = (c+d)/2
        
        # Rigorous upper bound for Omega at the center (first term appearing in the two variable MVT).
        center = omega_upper(p, interval(x), interval(g))

        # Rigorous derivative bounds throughout the box.
        mx, mg = omega_derivatives(p, interval(a,b), interval(c,d))

        # Apply the mean-value theorem in two variables!
        ex = interval((b-a)/2)*mx
        eg = interval((d-c)/2)*mg
        bound = center + ex + eg

        if negative(bound):
            passed = passed + 1
            area = area + (b-a)*(d-c)

            if worst is None:
                worst = bound.upper()
            else:
                worst = max(worst, bound.upper())

        # Otherwise, divide the box in the direction contributing the larger derivative error.
        elif ex.upper() >= eg.upper():
            list_.append((a,x,c,d))
            list_.append((x,b,c,d))

        else:
            list_.append((a,b,c,g))
            list_.append((a,b,g,d))

    # Verify exact coverage and strict negativity.
    assert area == (g1-g0)/4
    assert visited == 2*passed-initial
    assert worst is not None and worst < 0

    print(p['name'], ': [PROBLEM D(iii) VERIFIED]: Omega < 0')
    print('________ Boxes accepted:', passed)
    print('________ Boxes visited:', visited)
    print('________ Largest upper bound:', worst)

```


```python
# [****** CELL 6 ******] CONDITION -- { D(v) } -- ##############################################
##### POSITIVITY OF THE FINITE PRIME SUM.                                                  #####
##### WE FIRST DEFINE THE FUNCTION W_THETA AND ITS DERIVATIVE.                             #####
##### WE THEN CONSTRUCT THE FINITE EXPONENTIAL SUM (SEE Eq.(65)) AND DIFFERENTIATE IT DIRECTLY.#
##### FINALLY, WE USE RIGOROUS INTERVAL ARITHMETIC AND THE MEAN-VALUE THEOREM (IN ONE VARIABLE)#
##### TO ESTABLISH STRICT POSITIVITY THROUGHOUT THE REQUIRED INTERVAL.                     #####
################################################################################################

# W_theta and its derivative. We use Sage's built-in exp.
def W(p, x, derivative=False):
    theta = interval(p['theta'])

    if derivative:
        return 1-exp(-x)+exp(-theta*x)*(-x+theta*x^2/2)

    return x-1+exp(-x)-x^2*exp(-theta*x)/2



# Now we define the finite exponential sum and its derivative.
def S(p, t, derivative=False):
    s0 = interval(p['s0'])
    d = interval(p['d'])
    h = interval(p['h'])
    eta = interval(p['eta'])
    
    S = interval(0)

    for m in range(1,p['terms']+1):
        E = exp(-s0*m*t)
        H = exp(-h*m*t)
        A = E*(1-eta*H)/m
        y = d*m*t

        if derivative:
            Ap = E*(-s0*(1-eta*H)+eta*h*H)
            S = S + Ap*W(p,y)+A*d*m*W(p,y,True)
        else:
            S = S + A*W(p,y)

    return S



# We verify positivity throughout the required interval via MVT.
def check_prime_sum(p, limit=1000000):

    # Choose a rational slightly below log 2. We need this to ensure correct subdivision.
    # Recall the root value we have in our dictionary (the range d=sigma1-sigma0 is also stored).
    left = Q(693147180559945309417)/10^21
    right = p['root']/p['d']

    assert positive(log(interval(2))-interval(left))

    # If mean-value theorem cannot verify positivity on this interval, the program 
    # will divide it into two smaller intervals and append them to the list.
    # Literally the one dimensional analogue of list_ in Cell 4.
    list__ = [(left,right)]
    visited = 0
    passed = 0
    length = Q(0)
    smallest = None

    while list__:
        a,b = list__.pop()
        visited = visited + 1

        if visited > limit:
            raise RuntimeError("Prime sum could not be verified within the subdivision limit.")

        t = (a+b)/2
        r = (b-a)/2

        # We use the MVT to get a lower bound on the entire interval.
        lower = S(p,interval(t))-interval(r)*abs(S(p,interval(a,b),True))

        if positive(lower):
            passed = passed + 1
            length = length + b-a

            if smallest is None:
                smallest = lower.lower()
            else:
                smallest = min(smallest,lower.lower())

        # Subdivide if positivity has not yet been established.
        else:
            list__.append((a,t))
            list__.append((t,b))

    # Check exact interval coverage and strict positivity.
    assert length == right-left
    assert visited == 2*passed-1
    assert smallest is not None and smallest > 0

    print(p['name'], ': [PROBLEM D(v) VERIFIED]: Prime Sum > 0')
    print('________ Intervals accepted:', passed)
    print('________ Intervals visited:', visited)
    print('________ Smallest lower bound:', smallest)

```


```python
# [******* CELL 7 *******] CONDITION -- { D(vi) } -- ###########################################
##### WE VERIFY THE POSITIVITY OF THE DELTA_R AND DELTA_C TERMS.                           #####
##### WE USE RIGOROUS BALL ARITHMETIC TO EVALUATE THE LOGARITHM OF THE GAMMA FUNCTION,     #####
##### AS WELL AS ITS FIRST AND SECOND DERIVATIVES, NAMELY THE FUNCTIONS psi AND psi'.      #####
##### FORTUNATELY, SAGE HAS log(Gamma), psi AND psi' AS BUILT-IN FUNCTIONS.                #####
##### WE VERIFY BOTH THE REAL AND COMPLEX DELTA CONDITIONS, INCLUDING THE STECHKIN SHIFT.  #####
################################################################################################

def check_delta(p):
    # Define the Gamma function difference. Recall that B stands for ball.
    def D(a,b,c):
        return (B(b).log_gamma()-B(a).log_gamma()-B(b-a)*C(a).psi().real()-B((b-a)^2/2)*C(c).psi(1).real())

    s0 = p['s0']
    s1 = p['s1']
    s2 = p['s2']
    h = p['h']
    eta = p['eta']
    d = interval(p['d'])

    # Real contribution.
    delta_R = D(s0/2,s1/2,s2/2)-eta*D((s0+h)/2,(s1+h)/2,(s2+h)/2)
    assert delta_R.lower() > 0
    
    # Complex contribution.
    delta_C = D(s0,s1,s2)-eta*D(s0+h,s1+h,s2+h)
    assert delta_C.lower() > 0
    
    # Delta_O: useful for the qualitative argument.
    delta_O = (-d*(1/s0 + 1/(s0-1) - eta/(s0+h) - eta/(s0+h-1))+ d^2/2*(1/s2^2 + 1/(s2-1)^2 - eta/(s2+h)^2
               - eta/(s2+h-1)^2)+ log(interval(s1*(s1-1)/(s0*(s0-1))))- eta*log(interval((s1+h)*(s1+h-1)/((s0+h)*(s0+h-1)))))
    # We just double check below our bound for the qualitative argument
    if p['name'] == '0.58':
        assert delta_O.lower() > -599
        assert delta_O.upper() < -598

    print(p['name'], ': [PROBLEM D(vi) VERIFIED]')
    print('________ Delta_R =', delta_R, '>0')
    print('________ Delta_C =', delta_C, '>0')
    print('________ Delta_O =', delta_O, '(extra)')

```


```python
# [******** CELL 8 ********] -- { NUMERICAL VERIFICATION } -- ##################################
##### WE RUN THE FIVE NUMERICAL VERIFICATIONS IN SUCCESSION.                               #####
##### WE FIRST RECOVER HOFFSTEIN'S ORIGINAL BOUND T = 0.87, THEN IMPROVE IT TO T = 0.825.  #####
##### FINALLY, WE INTRODUCE THE STECHKIN SHIFT TO IMPROVE T FROM 0.6 TO 0.59 AND 0.58.    #####
##### FOR EACH CASE, WE CHECK THE TAIL, THE DELTA TERMS,                                   #####
##### THE FINITE PRIME SUM AND THE NEGATIVITY OF OMEGA ON THE FULL BOX.                    #####
################################################################################################

# Hoffstein's original parameters.
hoff = parameters('0.87', '1.01', '1.2', '1.071', '0', '0', '0.87', '16', '0.4514')

# Improved bound using the same unshifted weight.
better = parameters('0.825', '1.01', '1.2', '1.071', '0', '0', '0.825', '16', '0.4514')

# Old result.
old = parameters('0.6', '1.0001', '1.1053', '1.0342', '0.001', '0.998', '0.6', '2000', '0.336')

# Intermediate result.
trial = parameters('0.59', '1.00001', '1.02501', '1.00829', '0.00001', '0.99997', '0.59', '40000', '0.07708')

# Our main Theorem 1.1, using Stechkin's trick.
main = parameters('0.58', '1.00001', '1.00614', '1.00205', '0.00070', '0.99769', '0.58', '40000', '0.01960')

# Run the required numerical checks for each parameter set.
for p in (hoff,better,old,trial,main):

    print("[ VERIFICATION FOR T =", p['name'],']')

    print(p['name'], ': [PROBLEM D(i) & D(iv) VERIFIED]')
    check_tail(p)
    check_omega(p)
    check_prime_sum(p)
    check_delta(p)

    print("************************ PROBLEM D SOLVED FOR T =", p['name'],'! ************************')
    print('')
    print('')
```

    [ VERIFICATION FOR T = 0.87 ]
    0.87 : [PROBLEM D(i) & D(iv) VERIFIED]
    0.87 : [PROBLEM D(ii) VERIFIED]: T0 =  16
    0.87 : [PROBLEM D(iii) VERIFIED]: Omega < 0
    ________ Boxes accepted: 39381
    ________ Boxes visited: 78753
    ________ Largest upper bound: -6.223746614427827456246414097008100764956490881303712630506883037441527552110e-13
    0.87 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0
    ________ Intervals accepted: 149
    ________ Intervals visited: 297
    ________ Smallest lower bound: 1.910223785482429037735092070626809498479294088164572535340498087113574239790e-7
    0.87 : [PROBLEM D(vi) VERIFIED]
    ________ Delta_R = [8.781220967839409193055714862556177961989874389152433969633397042274954e-6 +/- 2.70e-76] >0
    ________ Delta_C = [3.589392769186780121011270065644511494634812740247613024914529228778783e-6 +/- 2.48e-76] >0
    ________ Delta_O = -12.42364040828470968086619557435780948103692147011942933974586662205196653526? (extra)
    ************************ PROBLEM D SOLVED FOR T = 0.87 ! ************************
    
    
    [ VERIFICATION FOR T = 0.825 ]
    0.825 : [PROBLEM D(i) & D(iv) VERIFIED]
    0.825 : [PROBLEM D(ii) VERIFIED]: T0 =  16
    0.825 : [PROBLEM D(iii) VERIFIED]: Omega < 0
    ________ Boxes accepted: 40583
    ________ Boxes visited: 81157
    ________ Largest upper bound: -2.613266997185653210535239789385752223188544358806751350131781043396385830663e-11
    0.825 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0
    ________ Intervals accepted: 149
    ________ Intervals visited: 297
    ________ Smallest lower bound: 1.910223785482429037735092070626809498479294088164572535340498087113574239790e-7
    0.825 : [PROBLEM D(vi) VERIFIED]
    ________ Delta_R = [8.781220967839409193055714862556177961989874389152433969633397042274954e-6 +/- 2.70e-76] >0
    ________ Delta_C = [3.589392769186780121011270065644511494634812740247613024914529228778783e-6 +/- 2.48e-76] >0
    ________ Delta_O = -12.42364040828470968086619557435780948103692147011942933974586662205196653526? (extra)
    ************************ PROBLEM D SOLVED FOR T = 0.825 ! ************************
    
    
    [ VERIFICATION FOR T = 0.6 ]
    0.6 : [PROBLEM D(i) & D(iv) VERIFIED]
    0.6 : [PROBLEM D(ii) VERIFIED]: T0 =  2000
    0.6 : [PROBLEM D(iii) VERIFIED]: Omega < 0
    ________ Boxes accepted: 22140
    ________ Boxes visited: 44256
    ________ Largest upper bound: -1.988216809048543766512618613633240926081525331237266648392891440852092555736e-24
    0.6 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0
    ________ Intervals accepted: 417
    ________ Intervals visited: 833
    ________ Smallest lower bound: 1.586062728017306974868750339706016021387435270433057717878814633656273826109e-11
    0.6 : [PROBLEM D(vi) VERIFIED]
    ________ Delta_R = [2.755307070211467903376400687094969953598137074074839481932648886528e-9 +/- 3.60e-76] >0
    ________ Delta_C = [1.38483089973260007205404671596963105681604150071806080290452953320e-10 +/- 4.78e-76] >0
    ________ Delta_O = -953.8834055341519673071342464689027986110417382539119729344826482658105901756? (extra)
    ************************ PROBLEM D SOLVED FOR T = 0.6 ! ************************
    
    
    [ VERIFICATION FOR T = 0.59 ]
    0.59 : [PROBLEM D(i) & D(iv) VERIFIED]
    0.59 : [PROBLEM D(ii) VERIFIED]: T0 =  40000
    0.59 : [PROBLEM D(iii) VERIFIED]: Omega < 0
    ________ Boxes accepted: 50682
    ________ Boxes visited: 101331
    ________ Largest upper bound: -4.072182935308109929533084284709456376558730238530405923902240950329864672604e-32
    0.59 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0
    ________ Intervals accepted: 2768
    ________ Intervals visited: 5535
    ________ Smallest lower bound: 1.641302373268810931674716599028343345449716859350146836843472942377320161910e-16
    0.59 : [PROBLEM D(vi) VERIFIED]
    ________ Delta_R = [1.94187689040549383494759484614068792710366482064541889979800671e-13 +/- 5.37e-76] >0
    ________ Delta_C = [8.5136167545209245661087710839714156423423324617877900042876384e-14 +/- 6.02e-76] >0
    ________ Delta_O = -1249.333452112408844658318852876554339655261176684093989741162261269500298919? (extra)
    ************************ PROBLEM D SOLVED FOR T = 0.59 ! ************************
    
    
    [ VERIFICATION FOR T = 0.58 ]
    0.58 : [PROBLEM D(i) & D(iv) VERIFIED]
    0.58 : [PROBLEM D(ii) VERIFIED]: T0 =  40000
    0.58 : [PROBLEM D(iii) VERIFIED]: Omega < 0
    ________ Boxes accepted: 460127
    ________ Boxes visited: 920221
    ________ Largest upper bound: -9.698953759787537297869444184569624177499959558825167487109925982101437277731e-33
    0.58 : [PROBLEM D(v) VERIFIED]: Prime Sum > 0
    ________ Intervals accepted: 26458
    ________ Intervals visited: 52915
    ________ Smallest lower bound: 1.703461480925107184986117280094688241972365202628407476616434973299335971411e-18
    0.58 : [PROBLEM D(vi) VERIFIED]
    ________ Delta_R = [3.2818013718704341083535038025722422948227624245247204781196686e-14 +/- 4.62e-76] >0
    ________ Delta_C = [6.79032241989653373920475809783820165708178787782516297637469e-16 +/- 4.22e-76] >0
    ________ Delta_O = -598.2340964127704693947589366582607958945924946464002247810494483617807489163? (extra)
    ************************ PROBLEM D SOLVED FOR T = 0.58 ! ************************
    
    



```python
# [********* CELL 9 *********] -- { PROOF OF THEOREM 1.2 } -- ##################################
##### THE PARAMETERS main =                                                                #####
##### (0.58,1.00001,1.00614,1.00205,0.00070,0.99769,0.58,40000,0.01960)                    #####
##### OBTAINED IN CELL 8 FOR OUR MAIN THEOREM (THM. 1.1) HELP NOW TO DERIVE THE            #####
##### QUANTITATIVE THEOREM. WE JUST NEED TO CALCULATE AN APPROPIATE M_T, BEING A POSITIVE  #####
##### UPPER BOUND FOR Omega IN THE BOX [1/2,1]x[0,0.58]                                    #####
################################################################################################

# Use the parameters ''main'' already defined in Cell 8.
p = main
T = p['T']

# Accuracy of optimisation
eps = Q(1)/1000

# We find such that m<= max_{[1/2,1]x[0,0.58] } Omega(beta,gamma) <= m + eps. Actually we
# modify Omega as previously with our change of variables x = (beta-1/2)^2 and g = gamma^2.
m = Q(omega_upper(p, interval(0), interval(0)).lower())

# Entire low-zero region in (x,g)-coordinates.
boxes = [(Q(0), Q(1)/4, Q(0), T^2)]
accepted = 0

while boxes:
    # We remove the last box from the list and inspect it.
    a, b, c, d = boxes.pop()

    # If interval evaluation fails, subdivide the box.
    try:
        z = omega_upper(p, interval(a,b), interval(c,d))
    except (AssertionError, ZeroDivisionError):
        z = None

    if z is not None:
        # If the interval evaluation succeeds, improve the lower bound at the midpoint.
        x = (a+b)/2
        g = (c+d)/2
        # Since the global maximum is at least the function value at any point, we keep inspecting.
        center = omega_upper(p, interval(x), interval(g))
        # We replace the current m by the max between the initial m and the just calculated one.
        m = max(m, Q(center.lower()))

        # Now, with our parameter eps, we can establish a rigorous upper bound for the whole box, aiming to nest on the maximum with an m.
        if Q(z.upper()) <= m+eps:
            accepted = accepted + 1
            continue

    # Subdivide the box into smalles boxes for comparison and precision.
    if (b-a)*T^2 >= (d-c)/4:
        x = (a+b)/2
        boxes.append((a,x,c,d))
        boxes.append((x,b,c,d))
    else:
        g = (c+d)/2
        boxes.append((a,b,c,g))
        boxes.append((a,b,g,d))

# After the loop, m <= max Omega <= m+eps.
# We round m+eps up to obtain a positive rational bound M_T.
M_T = max(Q(1)/100, Q(ceil(100*(m+eps)))/100)

print('[ QUANTITATIVE BOUND VERIFIED WITH PARAMETERS main OF CELL 8 ]')
print('Accepted boxs:', accepted)
print('Maximum between:', float(m), 'and', float(m+eps))
print('Thus we may take M_T =', M_T)

```

    [ QUANTITATIVE BOUND VERIFIED WITH PARAMETERS main OF CELL 8 ]
    Accepted boxs: 3050210
    Maximum between: 19.19356321086931 and 19.19456321086931
    Thus we may take M_T = 96/5


